Domino statistics of the two-periodic Aztec diamond

Random domino tilings of the Aztec diamond shape exhibit interesting features and some of the statistical properties seen in random matrix theory. As a statistical mechanical model it can be thought of as a dimer model or as a certain random surface. We consider the Aztec diamond with a two-periodic weighting which exhibits all three possible phases that occur in these types of models, often referred to as solid, liquid and gas. To analyze this model, we use entries of the inverse Kasteleyn matrix which give the probability of any configuration of dominoes. A formula for these entries, for this particular model, was derived by Chhita and Young (2014). In this paper, we find a major simplification of this formula expressing entries of the inverse Kasteleyn matrix by double contour integrals which makes it possible to investigate their asymptotics. In a part of the Aztec diamond, where the asymptotic analysis is simpler, we use this formula to show that the entries of the inverse Kasteleyn matrix converge to the known entries of the full-plane inverse Kasteleyn matrices for the different phases. We also study the detailed asymptotics of the inverse Kasteleyn matrix at both the "liquid-solid" and "liquid-gas" boundaries, and find the extended Airy kernel in the next order asymptotics. Finally we provide a potential candidate for a combinatorial description of the liquid-gas boundary.

==> anc/reviewfile.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    395231,      11564]
NotebookOptionsPosition[    385009,      11247]
NotebookOutlinePosition[    385343,      11262]
CellTagsIndexPosition[    385300,      11259]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
We give the mathematica computations (symbolic algebra commands).  We assume \
that the reader has some proficiency with mathematica and has version \
10.1.0.0.  Since we make highly specialized substitutions, it may be that the \
simplifications from mathematica will change from version to version which \
would mean minor adjustments are required to the substitutions below (the \
computations are highly sensitive).
All the computations are low level symbolic manipulations (no mathematica \
specific functions are called) and so the code should translate to other \
computer algebra system (i.e. Sage).  We give the explicit computations for \
each lemma/theorem in the paper (heavily commented for each case).   The file \
contains the computations used in 
-proofs of Lemma 4.1 and Lemma 4.2
-the proof of Lemma 3.2, 
-Section 5.4: Boundary Generating Function Simplification
-the proofs of Lemma 5.11 and Lemma 5.12
-the proof of Lemma 5.13
 -We also verify the Boundary Generating function from Chhita and Young 2014 \
and show that the functions we use in Section 5.4 are equivalent.
 The functions in the section labelled Definition 3.1 are essential (for all \
computations except the proofs of Lemma 4.1 and 4.2) so please run these \
commands first.  Note that functions in the later sections rely on functions \
in the previous sections.   \
\>", "Text",
 CellChangeTimes->{{3.613278082093067*^9, 3.613278137321611*^9}, {
  3.613278230210702*^9, 3.613278432124618*^9}, {3.6156398675676327`*^9, 
  3.615639868785034*^9}, {3.6157202163648863`*^9, 3.615720296650888*^9}, {
  3.618116046129838*^9, 3.6181160649743137`*^9}, {3.618143256035679*^9, 
  3.618143300662467*^9}, {3.62105293750038*^9, 3.621052968992641*^9}, {
  3.621055386139237*^9, 3.6210556767443953`*^9}, {3.621060068446356*^9, 
  3.6210600944270077`*^9}, {3.658475476248789*^9, 3.658475528972136*^9}}],

Cell[CellGroupData[{

Cell["Definition 3.1", "Subsubsection",
 CellChangeTimes->{{3.6132762030936832`*^9, 3.613276209609592*^9}}],

Cell[TextData[{
 "The following functions are written in out in Definition 3.1. We write \
y00[a,b,u,v,e1,e2]  to be equal to y",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"0", ",", "0"}], 
    RowBox[{"e1", ",", "e2"}]], TraditionalForm]]],
 "(a,b,u,v)  (defined in the paper  for e1=e2=0 in Eq. (3.2)).  "
}], "Text",
 CellChangeTimes->{{3.6132762188480577`*^9, 3.61327626016149*^9}, {
  3.6132762908542137`*^9, 3.6132763305954638`*^9}, {3.613276386453876*^9, 
  3.613276441506805*^9}, {3.6132765428601427`*^9, 3.613276577754648*^9}, {
  3.6132767184082003`*^9, 3.6132767229090643`*^9}, {3.6132767997093563`*^9, 
  3.613276828560038*^9}, {3.613276863806209*^9, 3.6132769368298388`*^9}, {
  3.613277109125268*^9, 3.613277121385312*^9}, {3.613277186152953*^9, 
  3.6132772427988033`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"y00", "[", 
   RowBox[{"a_", ",", "b_", ",", "u_", ",", "v_", ",", "e1_", ",", "e2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", 
      RowBox[{"1", "-", 
       RowBox[{"Abs", "[", 
        RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
     SuperscriptBox["b", 
      RowBox[{"Abs", "[", 
       RowBox[{"e1", "-", "e2"}], "]"}]], " ", 
     SuperscriptBox["u", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "e1"}]], " ", 
     SuperscriptBox["v", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "e2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"6", "-", 
          RowBox[{"6", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"6", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"2", "-", 
          RowBox[{"4", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"2", "-", 
          RowBox[{"4", " ", "e2"}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"4", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox["v", 
           RowBox[{"4", "-", 
            RowBox[{"8", " ", "e2"}]}]], "+", 
          RowBox[{
           SuperscriptBox["u", 
            RowBox[{"4", "-", 
             RowBox[{"8", " ", "e1"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["v", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "e2"}]}]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "e1"}]}]], " ", 
           SuperscriptBox["v", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "e2"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["v", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "e2"}]}]]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"4", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "e2"}]}]]}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            RowBox[{"4", "-", 
             RowBox[{"8", " ", "e1"}]}]], " ", 
           SuperscriptBox["v", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "e2"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["v", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "e2"}]}]]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["u", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "e1"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox["v", 
              RowBox[{"4", "-", 
               RowBox[{"8", " ", "e2"}]}]], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["v", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", "e2"}]}]]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"6", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"6", "-", 
          RowBox[{"6", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["v", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e2"}]}]], "+", 
          RowBox[{
           SuperscriptBox["u", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "e1"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["v", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", "e2"}]}]]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
         SuperscriptBox["b", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"e1", "-", "e2"}], "]"}]}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["a", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
         SuperscriptBox["b", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "-", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["u", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e1"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e2"}]}]]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "+", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["u", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e1"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e2"}]}]]}], ")"}]}]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.574495793207223*^9, 3.574495795228883*^9}, {
   3.574495839621862*^9, 3.574495866968904*^9}, 3.574495953027323*^9, 
   3.5744960025420017`*^9, 3.574496040830361*^9, 3.574496738905607*^9, {
   3.5744968351555777`*^9, 3.574496842529125*^9}, 3.574497094690592*^9, 
   3.5744971552833633`*^9}],

Cell[TextData[{
 "We write y01[a,b,u,v,e1,e2]  to be equal to y",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"0", ",", "1"}], 
    RowBox[{"e1", ",", "e2"}]], TraditionalForm]]],
 "(a,b,u,v)  (defined in the paper  for e1=0, e2=1 in Eq. (3.3))."
}], "Text",
 CellChangeTimes->{3.61327726169523*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"y01", "[", 
   RowBox[{"a_", ",", "b_", ",", "u_", ",", "v_", ",", "e1_", ",", "e2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", 
      RowBox[{"1", "-", 
       RowBox[{"Abs", "[", 
        RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
     SuperscriptBox["b", 
      RowBox[{"Abs", "[", 
       RowBox[{"e1", "-", "e2"}], "]"}]], " ", 
     SuperscriptBox["u", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "e1"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"2", "-", 
          RowBox[{"4", " ", "e1"}]}]]}]}], ")"}], " ", 
     SuperscriptBox["v", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "e2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"2", "-", 
          RowBox[{"4", " ", "e2"}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["v", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e2"}]}]], "+", 
          RowBox[{
           SuperscriptBox["u", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "e1"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["v", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "e2"}]}]]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "-", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["u", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e1"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e2"}]}]]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "+", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["u", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e1"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e2"}]}]]}], ")"}]}]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.574496180613167*^9, 3.574496188033722*^9}, 
   3.574497189573468*^9}],

Cell[TextData[{
 "We write y10[a,b,u,v,e1,e2]  to be equal to y",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"1", ",", "0"}], 
    RowBox[{"e1", ",", "e2"}]], TraditionalForm]]],
 "(a,b,u,v)  (defined in the paper  for e1=0, e2=1 in Eq. (3.4))."
}], "Text",
 CellChangeTimes->{{3.613277277451489*^9, 3.613277297584305*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"y10", "[", 
   RowBox[{"a_", ",", "b_", ",", "u_", ",", "v_", ",", "e1_", ",", "e2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", 
      RowBox[{"1", "-", 
       RowBox[{"Abs", "[", 
        RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
     SuperscriptBox["b", 
      RowBox[{"Abs", "[", 
       RowBox[{"e1", "-", "e2"}], "]"}]], " ", 
     SuperscriptBox["u", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "e1"}]], " ", 
     SuperscriptBox["v", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "e2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"2", "-", 
          RowBox[{"4", " ", "e2"}]}]]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"2", "-", 
          RowBox[{"4", " ", "e1"}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["v", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e2"}]}]], "+", 
          RowBox[{
           SuperscriptBox["u", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "e1"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["v", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "e2"}]}]]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "-", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["u", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e1"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e2"}]}]]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "+", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["u", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e1"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e2"}]}]]}], ")"}]}]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.574496277414866*^9, 3.574496288850018*^9}, 
   3.574497248143281*^9, {3.5773377239519873`*^9, 3.5773377275957212`*^9}, {
   3.5787483980405893`*^9, 3.578748399923444*^9}, {3.59073698926703*^9, 
   3.5907369902496443`*^9}, {3.5962686035552197`*^9, 3.596268604175478*^9}, {
   3.596784621812278*^9, 3.596784623690991*^9}}],

Cell[TextData[{
 "We write y11[a,b,u,v,e1,e2]  to be equal to y",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["", 
    RowBox[{"1", ",", "1"}], 
    RowBox[{"e1", ",", "e2"}]], TraditionalForm]]],
 "(a,b,u,v)  (defined in the paper  for e1=1, e2=1 in Eq. (3.5))."
}], "Text",
 CellChangeTimes->{{3.613277313198948*^9, 3.613277328019429*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"y11", "[", 
   RowBox[{"a_", ",", "b_", ",", "u_", ",", "v_", ",", "e1_", ",", "e2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", 
      RowBox[{"1", "-", 
       RowBox[{"Abs", "[", 
        RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
     SuperscriptBox["b", 
      RowBox[{"Abs", "[", 
       RowBox[{"e1", "-", "e2"}], "]"}]], " ", 
     SuperscriptBox["u", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "e1"}]], " ", 
     SuperscriptBox["v", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "e2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"2", "-", 
          RowBox[{"4", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"2", "-", 
          RowBox[{"4", " ", "e2"}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e2"}]}]], "+", 
          RowBox[{
           SuperscriptBox["u", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "e1"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["v", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "e2"}]}]]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "-", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["u", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e1"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e2"}]}]]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"e1", "-", "e2"}], "]"}]}]}]], " ", 
        SuperscriptBox["b", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"e1", "-", "e2"}], "]"}]}]], " ", 
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e1"}]}]], " ", 
        SuperscriptBox["v", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "e2"}]}]]}], "+", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["u", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e1"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "e2"}]}]]}], ")"}]}]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.574496370567925*^9, 3.574496392914836*^9}, 
   3.574497310605378*^9, 3.5906613795920677`*^9, 3.590736995519292*^9, {
   3.596641065511064*^9, 3.5966410667599983`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Proofs of Lemma 4.1 and Lemma 4.2", "Subsubsection",
 CellChangeTimes->{{3.613277562057684*^9, 3.613277603512952*^9}, {
  3.6132777557671833`*^9, 3.613277761560029*^9}, {3.61811609121416*^9, 
  3.618116092361433*^9}}],

Cell["\<\
We check the relations in Lemma 4.1 and Lemma 4.2 by checking that the left \
side subtracted by the right side of each relation is equal to zero.  We \
first give the definition of G, we will write it as G1:\
\>", "Text",
 CellChangeTimes->{{3.613277617172545*^9, 3.6132776198554277`*^9}, {
  3.613277775361444*^9, 3.61327781935913*^9}, {3.615617183580331*^9, 
  3.615617191162012*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", "w_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"w", "-", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"w", "^", "2"}], "+", 
       RowBox[{"2", "c"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"2", "c"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6132776125331163`*^9, 3.613277636473153*^9}, 
   3.6156171707382193`*^9, 3.6156305269922543`*^9}],

Cell["For Lemma 4.1: ", "Text",
 CellChangeTimes->{{3.6132776672241697`*^9, 3.6132777021629*^9}, {
   3.613277764226808*^9, 3.613277769469492*^9}, 3.613277824604268*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", "w", "]"}], "^", "2"}], " ", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"1", "/", "w"}], "]"}], "^", "2"}]}], " ", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      RowBox[{"G", "[", "w", "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"1", "/", "w"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"2", "/", "c"}], " ", 
      RowBox[{"G", "[", "w", "]"}], 
      RowBox[{"G", "[", 
       RowBox[{"1", "/", "w"}], "]"}]}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.613277639805093*^9, 3.613277642742854*^9}, {
  3.613277704404447*^9, 3.613277742059037*^9}, {3.615617172947715*^9, 
  3.615617181217204*^9}, {3.6156305311385307`*^9, 3.615630536601343*^9}, {
  3.6156305835782022`*^9, 3.6156305868463707`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.613277742658334*^9, 3.615617206392213*^9, 3.6156305875502768`*^9, 
   3.618116486488164*^9, 3.618135216044808*^9, 3.6210761976813498`*^9, 
   3.658475577315278*^9, {3.658475982281336*^9, 3.658475992257655*^9}}]
}, Open  ]],

Cell["\<\
For the first equation in Lemma 4.2 and using the definition that c=a/(1+a^2):\
\>", "Text",
 CellChangeTimes->{{3.613277831024733*^9, 3.613277848629171*^9}, {
  3.613277920667674*^9, 3.613277930819881*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", "^", "2"}]}], ")"}], "w", " ", 
     RowBox[{"G", "[", "w", "]"}], 
     RowBox[{"(", 
      RowBox[{"a", "-", " ", 
       RowBox[{
        RowBox[{"G", "[", "w", "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", "/", "w"}], "]"}]}]}], ")"}]}], " ", "-", " ", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"1", "/", "w"}], "]"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"G", "[", "w", "]"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"G", "[", "w", "]"}], "^", "2"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"w", "^", "2"}]}], "+", 
         RowBox[{"2", "c"}]}], "]"}]}]}], ")"}]}], "/.", 
   RowBox[{"c", "\[Rule]", 
    RowBox[{"a", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6132778527497387`*^9, 3.613277913057699*^9}, {
  3.6156172089803762`*^9, 3.615617223769875*^9}, {3.6156305897806396`*^9, 
  3.6156305968907557`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.613277904114339*^9, 3.613277914304412*^9}, {
   3.6156171953010273`*^9, 3.615617224238969*^9}, 3.615630598520296*^9, 
   3.618116486539422*^9, 3.618135216112973*^9, 3.621076197718598*^9, 
   3.6584755784816637`*^9, {3.6584759838804703`*^9, 3.658475992354426*^9}}]
}, Open  ]],

Cell["\<\
For the second equation in Lemma 4.2 and using the definition that \
c=a/(1+a^2):\
\>", "Text",
 CellChangeTimes->{{3.613277831024733*^9, 3.613277848629171*^9}, {
  3.613277920667674*^9, 3.613277945963649*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}], "w", " ", 
     RowBox[{"G", "[", "w", "]"}], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"G", "[", "w", "]"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", "/", "w"}], "]"}]}]}], ")"}]}], " ", "-", " ", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"G", "[", 
          RowBox[{"1", "/", "w"}], "]"}], " ", 
         RowBox[{"G", "[", "w", "]"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"G", "[", "w", "]"}], "^", "2"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"w", "^", "2"}]}], "+", 
         RowBox[{"2", "c"}]}], "]"}]}]}], ")"}]}], "/.", 
   RowBox[{"c", "\[Rule]", 
    RowBox[{"a", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6132778527497387`*^9, 3.613277913057699*^9}, {
  3.61327794867109*^9, 3.613277974045701*^9}, {3.615617227143702*^9, 
  3.6156172345158663`*^9}, {3.615630601259569*^9, 3.615630608441804*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.613277904114339*^9, 3.613277914304412*^9}, 
   3.613277975694868*^9, 3.615617235139441*^9, 3.615630610717021*^9, 
   3.618116486623259*^9, 3.618135216158195*^9, 3.6210761977556458`*^9, 
   3.658475580102892*^9, {3.6584759850601883`*^9, 3.658475992430201*^9}}]
}, Open  ]],

Cell["\<\
For the third equation in Lemma 4.2 and using the definition that c=a/(1+a^2):\
\>", "Text",
 CellChangeTimes->{{3.613277831024733*^9, 3.613277848629171*^9}, {
  3.613277920667674*^9, 3.613277930819881*^9}, {3.615565676112829*^9, 
  3.615565678413045*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", "^", "2"}]}], ")"}], "w", " ", 
     RowBox[{"G", "[", "w", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"G", "[", "w", "]"}]}], "+", " ", 
       RowBox[{"G", "[", 
        RowBox[{"1", "/", "w"}], "]"}]}], ")"}]}], " ", "-", " ", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"1", "/", "w"}], "]"}], " ", 
         RowBox[{"G", "[", "w", "]"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"a", "^", "2"}], 
          RowBox[{
           RowBox[{"G", "[", "w", "]"}], "^", "2"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"w", "^", "2"}]}], "+", 
         RowBox[{"2", "c"}]}], "]"}]}]}], ")"}]}], "/.", 
   RowBox[{"c", "\[Rule]", 
    RowBox[{"a", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6132778527497387`*^9, 3.613277913057699*^9}, {
  3.613277980832247*^9, 3.613278001727133*^9}, {3.61561723789587*^9, 
  3.615617245332079*^9}, {3.615630612948464*^9, 3.6156306205786667`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.613277904114339*^9, 3.613277914304412*^9}, 
   3.6132780027031612`*^9, 3.6156172460914583`*^9, 3.61563062161382*^9, 
   3.618116486689839*^9, 3.6181352162139387`*^9, 3.621076197794787*^9, 
   3.658475581934317*^9, {3.6584759868956738`*^9, 3.658475992504313*^9}}]
}, Open  ]],

Cell["\<\
For the fourth equation in Lemma 4.2 and using the definition that \
c=a/(1+a^2):\
\>", "Text",
 CellChangeTimes->{{3.613277831024733*^9, 3.613277848629171*^9}, {
  3.613277920667674*^9, 3.613277930819881*^9}, {3.615565683745796*^9, 
  3.615565685756937*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}], "w", " ", 
     RowBox[{"G", "[", "w", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G", "[", "w", "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"1", "/", "w"}], "]"}]}]}], ")"}]}], " ", "-", " ", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", 
         RowBox[{"G", "[", 
          RowBox[{"1", "/", "w"}], "]"}]}], "+", 
        RowBox[{"G", "[", "w", "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"a", "^", "2"}], 
          RowBox[{
           RowBox[{"G", "[", "w", "]"}], "^", "2"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"w", "^", "2"}]}], "+", 
         RowBox[{"2", "c"}]}], "]"}]}]}], ")"}]}], "/.", 
   RowBox[{"c", "\[Rule]", 
    RowBox[{"a", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6132778527497387`*^9, 3.613277913057699*^9}, {
  3.613278032760869*^9, 3.613278053205093*^9}, {3.6156172489943743`*^9, 
  3.615617254814516*^9}, {3.6156306243422623`*^9, 3.615630632169195*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.613277904114339*^9, 3.613277914304412*^9}, 
   3.6132780570618773`*^9, 3.6156172553930597`*^9, 3.615630633538945*^9, 
   3.618116486731165*^9, 3.618135216264125*^9, 3.621076197819542*^9, 
   3.6584755831659117`*^9, {3.658475988409217*^9, 3.658475992583544*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Proof of Lemma 3.2", "Subsubsection",
 CellChangeTimes->{{3.613278507133181*^9, 3.613278514592739*^9}, 
   3.615565699866315*^9, {3.658475441348868*^9, 3.658475441602755*^9}, {
   3.65847558785629*^9, 3.658475588952424*^9}}],

Cell[TextData[{
 "We now give the computational steps behind Lemma 3.2.  We deviate slightly \
from the proof presented in the paper because the proof presented there is \
more natural as written and is not so natural for the computer algebra \
computations (we could not find a way of expressing the computer algebra in a \
human readable form).  For this computation, it significantly depends on the \
output - the simplifications we use (i.e. setting one function to equal \
another) we think is dependent on the version of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " used (different versions might give a slightly different and substitutions \
will need to be adjusted for these forms).\nWe first define the quantities ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["x", 
    RowBox[{"g1", ",", "g2"}], 
    RowBox[{"e1", ",", "e2"}]], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Omega]", "1"], ",", 
      SubscriptBox["\[Omega]", "2"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox["x", "g1g2"], "[", 
     RowBox[{"a", ",", "b", ",", 
      SubscriptBox["\[Omega]", "1"], ",", 
      SubscriptBox["\[Omega]", "2"], ",", "e1", ",", "e2"}], "]"}], " "}], 
   TraditionalForm]]],
 "(Here, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"g1", "=", 
       SubscriptBox["\[Gamma]", "1"]}], ",", "  ", 
      RowBox[{"g2", "=", 
       SubscriptBox["\[Gamma]", "2"]}], ",", " ", 
      RowBox[{"e1", "=", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[CurlyEpsilon]", "1"], "and", " ", "e2"}], "=", 
        SubscriptBox["\[CurlyEpsilon]", "2"]}]}]}], ")"}], "."}], 
   TraditionalForm]]],
 " We use the simplification that we can write ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", " ", "-", 
     SubsuperscriptBox["\[Omega]", "1", "2"]}]}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[Omega]", "2", "2"], ")"}], TraditionalForm]]],
 "in terms of the u-variables.  We will keep all the entries in terms of G1, \
where G1 represent G,  and will not set G1 to be equal to G, so that we can \
use Lemma 4.1 and Lemma 4.2 to simplify all the expressions.  Note that G has \
already been defined above. After each definition, we list the value of \
xij[a,w1,1/w2,0,0] for i,j in {0,1} which are also given in the proof of \
Lemma 3.2"
}], "Text",
 CellChangeTimes->{{3.6155657853825283`*^9, 3.6155658506222353`*^9}, {
  3.6155658982624407`*^9, 3.615566022643115*^9}, {3.61556606593039*^9, 
  3.615566116500348*^9}, {3.6155661982528267`*^9, 3.615566205428979*^9}, {
  3.6155662485236177`*^9, 3.6155665714030848`*^9}, {3.615566933341938*^9, 
  3.615566934300576*^9}, {3.615617264967555*^9, 3.615617300010182*^9}, {
  3.6156177708391533`*^9, 3.615617822885261*^9}, {3.6156306579007063`*^9, 
  3.615630703446178*^9}, {3.615639556451563*^9, 3.61563960852906*^9}, {
  3.615697157652521*^9, 3.615697225451417*^9}, {3.615697351368298*^9, 
  3.6156974557836018`*^9}, {3.621075816672845*^9, 3.621075866262657*^9}, {
  3.62107594002213*^9, 3.621075940663534*^9}, {3.658475444624597*^9, 
  3.658475444874592*^9}, {3.658475591021768*^9, 3.6584756050238953`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x00", "[", 
   RowBox[{"a_", ",", "w1_", ",", "w2_", ",", "e1_", ",", "e2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G1", "[", "w1", "]"}], 
     RowBox[{
      RowBox[{"G1", "[", "w2", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"w1", "^", "2"}], "+", 
          RowBox[{"2", "c"}]}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"w1", "^", "2"}]}], "+", 
          RowBox[{"2", "c"}]}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"w2", "^", "2"}], "+", 
          RowBox[{"2", "c"}]}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"w2", "^", "2"}]}], "+", 
          RowBox[{"2", "c"}]}], "]"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"y00", "[", 
            RowBox[{
            "a", ",", "1", ",", "u1", ",", "u2", ",", "e1", ",", "e2"}], 
            "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"r1", "^", "2"}], " ", 
              RowBox[{"r2", "^", "2"}]}]}], ")"}]}], "/.", 
          RowBox[{"r1", "\[Rule]", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"c", "/", "2"}], "]"}], 
            RowBox[{"(", 
             RowBox[{"u1", "-", 
              RowBox[{"1", "/", "u1"}]}], ")"}]}]}]}], "/.", 
         RowBox[{"r2", "\[Rule]", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"c", "/", "2"}], "]"}], 
           RowBox[{"(", 
            RowBox[{"u2", "-", 
             RowBox[{"1", "/", "u2"}]}], ")"}]}]}]}], "/.", 
        RowBox[{"c", "\[Rule]", 
         RowBox[{"a", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], "//", "Simplify"}], 
      ")"}]}], "/.", 
    RowBox[{"u1", "\[Rule]", 
     RowBox[{"G1", "[", "w1", "]"}]}]}], "/.", 
   RowBox[{"u2", "\[Rule]", 
    RowBox[{"G1", "[", "w2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.615566185504644*^9, 3.615566189422125*^9}, {
  3.615566577145932*^9, 3.615566631928542*^9}, {3.615566673292632*^9, 
  3.615566749063858*^9}, {3.615566817246235*^9, 3.615566874679181*^9}, {
  3.615617576299286*^9, 3.615617634341535*^9}, {3.615630638579957*^9, 
  3.615630650876875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x00", "[", 
   RowBox[{"a", ",", "w1", ",", 
    RowBox[{"1", "/", "w2"}], ",", "0", ",", "0"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.615617728641626*^9, 3.615617749336467*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["a", "4"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"G1", "[", "w1", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox[
         RowBox[{"G1", "[", "w1", "]"}], "4"]}]}], ")"}]}], "+", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"]}], "-", 
          SuperscriptBox["a", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "6"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"G1", "[", "w1", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"G1", "[", "w1", "]"}], "4"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"G1", "[", 
       FractionBox["1", "w2"], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        RowBox[{"G1", "[", "w1", "]"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox[
        RowBox[{"G1", "[", "w1", "]"}], "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"G1", "[", 
       FractionBox["1", "w2"], "]"}], "4"]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["a", "2"]}], ")"}], "4"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"2", " ", "c"}], "+", 
      FractionBox["1", 
       SuperscriptBox["w1", "2"]]}]], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"2", " ", "c"}], "+", 
      SuperscriptBox["w1", "2"]}]], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"2", " ", "c"}], "+", 
      FractionBox["1", 
       SuperscriptBox["w2", "2"]]}]], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"2", " ", "c"}], "+", 
      SuperscriptBox["w2", "2"]}]], " ", 
    RowBox[{"G1", "[", "w1", "]"}], " ", 
    RowBox[{"G1", "[", 
     FractionBox["1", "w2"], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.615617736476839*^9, 3.6156177516033287`*^9}, {
   3.6156307185978937`*^9, 3.615630723352125*^9}, 3.618116493574151*^9, 
   3.618135221756604*^9, 3.6210533879634438`*^9, 3.6210762006655703`*^9, 
   3.658475612225524*^9, 3.658475997079789*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"x01", "[", 
   RowBox[{"a_", ",", "w1_", ",", "w2_", ",", "e1_", ",", "e2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G1", "[", "w1", "]"}], 
     RowBox[{
      RowBox[{"G1", "[", 
       RowBox[{"1", "w2"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"w1", "^", "2"}], "+", 
          RowBox[{"2", "c"}]}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"w1", "^", "2"}]}], "+", 
          RowBox[{"2", "c"}]}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"w2", "^", "2"}], "+", 
          RowBox[{"2", "c"}]}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"w2", "^", "2"}]}], "+", 
          RowBox[{"2", "c"}]}], "]"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"y01", "[", 
            RowBox[{
            "a", ",", "1", ",", "u1", ",", "u2", ",", "e1", ",", "e2"}], 
            "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"r1", "^", "2"}], " ", 
              RowBox[{"r2", "^", "2"}]}]}], ")"}]}], "/.", 
          RowBox[{"r1", "\[Rule]", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"c", "/", "2"}], "]"}], 
            RowBox[{"(", 
             RowBox[{"u1", "-", 
              RowBox[{"1", "/", "u1"}]}], ")"}]}]}]}], "/.", 
         RowBox[{"r2", "\[Rule]", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"c", "/", "2"}], "]"}], 
           RowBox[{"(", 
            RowBox[{"u2", "-", 
             RowBox[{"1", "/", "u2"}]}], ")"}]}]}]}], "/.", 
        RowBox[{"c", "\[Rule]", 
         RowBox[{"a", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], "//", "Simplify"}], 
      ")"}]}], "/.", 
    RowBox[{"u1", "\[Rule]", 
     RowBox[{"G1", "[", "w1", "]"}]}]}], "/.", 
   RowBox[{"u2", "\[Rule]", 
    RowBox[{"G1", "[", "w2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.615566911777163*^9, 3.615566913496593*^9}, 
   3.615617647323811*^9, {3.615630727155244*^9, 3.6156307339623528`*^9}, 
   3.615634143379826*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x01", "[", 
   RowBox[{"a", ",", "w1", ",", 
    RowBox[{"1", "/", "w2"}], ",", "0", ",", "0"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.615617879696425*^9, 3.615617879824773*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"G1", "[", "w1", "]"}], "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox[
      RowBox[{"G1", "[", "w1", "]"}], "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"G1", "[", "w1", "]"}], "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"G1", "[", 
        FractionBox["1", "w2"], "]"}], "2"]}]}], ")"}]}], 
  RowBox[{"16", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["a", "2"]}], ")"}], "3"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     FractionBox["1", 
      SuperscriptBox["w1", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     SuperscriptBox["w1", "2"]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     FractionBox["1", 
      SuperscriptBox["w2", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     SuperscriptBox["w2", "2"]}]], " ", 
   RowBox[{"G1", "[", "w1", "]"}], " ", 
   RowBox[{"G1", "[", 
    FractionBox["1", "w2"], "]"}]}]]], "Output",
 CellChangeTimes->{3.615617880825143*^9, 3.6156307367255096`*^9, 
  3.618116494227952*^9, 3.618135222298201*^9, 3.621053388613703*^9, 
  3.6210762012467747`*^9, 3.65847561503438*^9, 3.6584759980153503`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"x10", "[", 
   RowBox[{"a_", ",", "w1_", ",", "w2_", ",", "e1_", ",", "e2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G1", "[", "w1", "]"}], 
     RowBox[{
      RowBox[{"G1", "[", "w2", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"w1", "^", "2"}], "+", 
          RowBox[{"2", "c"}]}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"w1", "^", "2"}]}], "+", 
          RowBox[{"2", "c"}]}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"w2", "^", "2"}], "+", 
          RowBox[{"2", "c"}]}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"w2", "^", "2"}]}], "+", 
          RowBox[{"2", "c"}]}], "]"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"y10", "[", 
            RowBox[{
            "a", ",", "1", ",", "u1", ",", "u2", ",", "e1", ",", "e2"}], 
            "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"r1", "^", "2"}], " ", 
              RowBox[{"r2", "^", "2"}]}]}], ")"}]}], "/.", 
          RowBox[{"r1", "\[Rule]", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"c", "/", "2"}], "]"}], 
            RowBox[{"(", 
             RowBox[{"u1", "-", 
              RowBox[{"1", "/", "u1"}]}], ")"}]}]}]}], "/.", 
         RowBox[{"r2", "\[Rule]", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"c", "/", "2"}], "]"}], 
           RowBox[{"(", 
            RowBox[{"u2", "-", 
             RowBox[{"1", "/", "u2"}]}], ")"}]}]}]}], "/.", 
        RowBox[{"c", "\[Rule]", 
         RowBox[{"a", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], "//", "Simplify"}], 
      ")"}]}], "/.", 
    RowBox[{"u1", "\[Rule]", 
     RowBox[{"G1", "[", "w1", "]"}]}]}], "/.", 
   RowBox[{"u2", "\[Rule]", 
    RowBox[{"G1", "[", "w2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.615566916634617*^9, 3.615566918009284*^9}, {
   3.615567175175995*^9, 3.615567181941277*^9}, 3.6156176501407137`*^9, {
   3.615630742172752*^9, 3.615630747563195*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x10", "[", 
   RowBox[{"a", ",", "w1", ",", 
    RowBox[{"1", "/", "w2"}], ",", "0", ",", "0"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.615617971664254*^9, 3.615617972121924*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"G1", "[", 
        FractionBox["1", "w2"], "]"}], "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{"G1", "[", "w1", "]"}], "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"G1", "[", "w1", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"G1", "[", "w1", "]"}], "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"G1", "[", 
        FractionBox["1", "w2"], "]"}], "2"]}]}], ")"}]}], 
  RowBox[{"16", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["a", "2"]}], ")"}], "3"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     FractionBox["1", 
      SuperscriptBox["w1", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     SuperscriptBox["w1", "2"]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     FractionBox["1", 
      SuperscriptBox["w2", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     SuperscriptBox["w2", "2"]}]], " ", 
   RowBox[{"G1", "[", "w1", "]"}], " ", 
   RowBox[{"G1", "[", 
    FractionBox["1", "w2"], "]"}]}]]], "Output",
 CellChangeTimes->{3.6156179729251823`*^9, 3.6156307492650003`*^9, 
  3.615634051257476*^9, 3.618116494559445*^9, 3.618135222706362*^9, 
  3.621053389011368*^9, 3.6210762016026163`*^9, 3.658475618256344*^9, 
  3.658475998712226*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"x11", "[", 
   RowBox[{"a_", ",", "w1_", ",", "w2_", ",", "e1_", ",", "e2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G1", "[", "w1", "]"}], 
     RowBox[{
      RowBox[{"G1", "[", "w2", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"w1", "^", "2"}], "+", 
          RowBox[{"2", "c"}]}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"w1", "^", "2"}]}], "+", 
          RowBox[{"2", "c"}]}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"w2", "^", "2"}], "+", 
          RowBox[{"2", "c"}]}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"w2", "^", "2"}]}], "+", 
          RowBox[{"2", "c"}]}], "]"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"y11", "[", 
            RowBox[{
            "a", ",", "1", ",", "u1", ",", "u2", ",", "e1", ",", "e2"}], 
            "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"r1", "^", "2"}], " ", 
              RowBox[{"r2", "^", "2"}]}]}], ")"}]}], "/.", 
          RowBox[{"r1", "\[Rule]", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"c", "/", "2"}], "]"}], 
            RowBox[{"(", 
             RowBox[{"u1", "-", 
              RowBox[{"1", "/", "u1"}]}], ")"}]}]}]}], "/.", 
         RowBox[{"r2", "\[Rule]", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"c", "/", "2"}], "]"}], 
           RowBox[{"(", 
            RowBox[{"u2", "-", 
             RowBox[{"1", "/", "u2"}]}], ")"}]}]}]}], "/.", 
        RowBox[{"c", "\[Rule]", 
         RowBox[{"a", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], "//", "Simplify"}], 
      ")"}]}], "/.", 
    RowBox[{"u1", "\[Rule]", 
     RowBox[{"G1", "[", "w1", "]"}]}]}], "/.", 
   RowBox[{"u2", "\[Rule]", 
    RowBox[{"G1", "[", "w2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6155669199166613`*^9, 3.615566921983316*^9}, 
   3.615617652147751*^9, {3.615630750736162*^9, 3.6156307554392776`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x11", "[", 
   RowBox[{"a", ",", "w1", ",", 
    RowBox[{"1", "/", "w2"}], ",", "0", ",", "0"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.61561807879949*^9, 3.6156180791965427`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"G1", "[", "w1", "]"}], "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"G1", "[", "w1", "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"G1", "[", 
        FractionBox["1", "w2"], "]"}], "2"]}]}], ")"}]}], 
  RowBox[{"16", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     FractionBox["1", 
      SuperscriptBox["w1", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     SuperscriptBox["w1", "2"]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     FractionBox["1", 
      SuperscriptBox["w2", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     SuperscriptBox["w2", "2"]}]], " ", 
   RowBox[{"G1", "[", "w1", "]"}], " ", 
   RowBox[{"G1", "[", 
    FractionBox["1", "w2"], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.615618079861703*^9, {3.615630758035698*^9, 3.615630771571632*^9}, 
   3.615634055768957*^9, 3.6181164949241533`*^9, 3.618135223068266*^9, 
   3.621053389459993*^9, 3.621076201962734*^9, 3.658475620508992*^9, 
   3.658475999330525*^9}]
}, Open  ]],

Cell[TextData[{
 "As mentioned above we now deviate slightly from the proof as given in the \
paper because it slightly easier to deal with all the terms in e1,e2 together \
as opposed to doing four sets of computations.\nWe evaluate each summand of \
(3.10) separately, storing the result as a table where the first row \
corresponds to e1=e2=0, the second row corresponds to e1=0, e2=1, the third \
row corresponds to e1=1 and e2=0 and the fourth row corresponds to e1=e2=1 \
and  we also set ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Omega]", "1"], "=", 
    RowBox[{
     SubscriptBox["\[Omega]", "2"], "=", "w"}]}], TraditionalForm]]],
 ". We store these as VV[a,w,g1,g2]"
}], "Text",
 CellChangeTimes->{{3.61556721746743*^9, 3.615567403135702*^9}, {
  3.615568283518462*^9, 3.6155683180965977`*^9}, {3.615630783339901*^9, 
  3.6156307961607857`*^9}, {3.6156337627400208`*^9, 3.615633790880035*^9}, {
  3.615639620602612*^9, 3.6156396265965567`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"VV", "[", 
   RowBox[{"a_", ",", "w_", ",", "g1_", ",", "g2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"e1", "+", "e2", "+", 
             RowBox[{"e1", " ", "e2"}], "+", 
             RowBox[{"g1", 
              RowBox[{"(", 
               RowBox[{"1", "+", "e2"}], ")"}]}], "+", 
             RowBox[{"g2", 
              RowBox[{"(", 
               RowBox[{"1", "+", "e1"}], ")"}]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"G1", "[", 
            RowBox[{"1", "/", "w2"}], "]"}], "^", "e2"}], " ", 
          RowBox[{
           RowBox[{"G1", "[", "w1", "]"}], "^", "e1"}], " ", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"w1", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"1", "/", 
                RowBox[{"w1", "^", "2"}]}], "+", 
               RowBox[{"2", "c"}]}], "]"}]}], ")"}], "^", "g1"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "w2"}], " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"w2", "^", "2"}], "+", 
               RowBox[{"2", "c"}]}], "]"}]}], ")"}], "^", "g2"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<x\>\"", ",", 
                RowBox[{"ToString", "[", "g1", "]"}], ",", 
                RowBox[{"ToString", "[", "g2", "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"a", ",", "w1", ",", 
              RowBox[{"1", "/", "w2"}], ",", "e1", ",", "e2"}], "]"}], "-", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<x\>\"", ",", 
                RowBox[{"ToString", "[", "g1", "]"}], ",", 
                RowBox[{"ToString", "[", "g2", "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"a", ",", "w1", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "/", "w2"}], ",", "e1", ",", "e2"}], 
             "]"}]}], ")"}]}], "/.", 
         RowBox[{"w1", "\[Rule]", "w"}]}], "/.", 
        RowBox[{"w2", "\[Rule]", "w"}]}], "/.", 
       RowBox[{
        RowBox[{"G1", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "w"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"G1", "[", 
          RowBox[{"1", "/", "w"}], "]"}]}]}]}], ")"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.615567616725033*^9, 3.6155676472227488`*^9}, {
   3.61556768825137*^9, 3.61556769786478*^9}, {3.615567795002659*^9, 
   3.615567936900174*^9}, {3.615567994089938*^9, 3.615568076854314*^9}, {
   3.61556823887718*^9, 3.6155682562517147`*^9}, {3.615617372771587*^9, 
   3.6156173998273993`*^9}, {3.6156175400553503`*^9, 3.615617568136448*^9}, {
   3.6156181586402683`*^9, 3.6156181716505938`*^9}, {3.6156182363031673`*^9, 
   3.6156182674428253`*^9}, 3.615631949835197*^9, {3.615632011404903*^9, 
   3.6156320786998043`*^9}, {3.615632209625327*^9, 3.615632218726964*^9}, {
   3.615632463703568*^9, 3.6156326283505697`*^9}, {3.61563266329559*^9, 
   3.61563271080825*^9}}],

Cell["\<\
Note that the denomiator of xij[a,w1,w2,k,l] is invariant under the change \
w2->-w2.  To VV[a,w,g1,g2], we apply the spectral curve decomposition. We do \
these separately term by term, calling the final term Y11, Y10, Y01 and Y00 \
(again indexed by e1,e2). For each case we give a brief explanation of the \
computation.\
\>", "Text",
 CellChangeTimes->{{3.615618301218878*^9, 3.6156183241848392`*^9}, {
  3.615632738286477*^9, 3.615632778785941*^9}, {3.615632833071899*^9, 
  3.615632839639811*^9}, {3.615633421649384*^9, 3.615633450533387*^9}, {
  3.615633744557336*^9, 3.615633758404646*^9}}],

Cell["For g1=g2=1", "Text",
 CellChangeTimes->{{3.615633580276642*^9, 3.615633583557447*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VV", "[", 
  RowBox[{"a", ",", "w", ",", "1", ",", "1"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]], " ", 
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], " ", 
       RowBox[{"G1", "[", "w", "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"G1", "[", "w", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]], " ", 
       RowBox[{"G1", "[", "w", "]"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]], " ", 
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}]]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.615633415895019*^9, 3.615633452567584*^9}, 
   3.6156340626094627`*^9, 3.6181164951925383`*^9, 3.6181352231797037`*^9, 
   3.621053389583963*^9, 3.621076202067919*^9, 3.6584756422152367`*^9, 
   3.6584759995949793`*^9}]
}, Open  ]],

Cell[TextData[{
 "We apply the characteristic polynomial twice to the numerator and then \
divide by the denominator.  The application of the characteristic polynomial \
is through the code ",
 Cell[BoxData[
  RowBox[{"/.", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"G1", "[", 
       FractionBox["1", "w"], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"G1", "[", "w", "]"}], "2"]}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      RowBox[{"G1", "[", "w", "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"G1", "[", 
       RowBox[{"1", "/", "w"}], "]"}], "^", "2"}], "+", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", 
      RowBox[{"G1", "[", "w", "]"}], " ", 
      RowBox[{"G1", "[", 
       RowBox[{"1", "/", "w"}], "]"}]}]}]}]}]], "Input",
  CellChangeTimes->{{3.615633480921187*^9, 3.6156335276094437`*^9}}],
 " and ",
 "/.G1[w]^2\[Rule]1+G1[w]^2 G1[1/w]^2-G1[1/w]^2 -2(1+a^2)/a G1[1/w]G1[w]. ",
 "   We get Y11:"
}], "Text",
 CellChangeTimes->{{3.6156335423953533`*^9, 3.61563357452944*^9}, {
  3.615697269961878*^9, 3.615697305020336*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y11", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"Numerator", "[", 
           RowBox[{"VV", "[", 
            RowBox[{"a", ",", "w", ",", "1", ",", "1"}], "]"}], "]"}], "]"}], 
         "/.", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}], "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"G1", "[", "w", "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"G1", "[", 
             RowBox[{"1", "/", "w"}], "]"}], "^", "2"}], "+", 
           RowBox[{"2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", 
            RowBox[{"G1", "[", "w", "]"}], " ", 
            RowBox[{"G1", "[", 
             RowBox[{"1", "/", "w"}], "]"}]}]}]}]}], "//", "Simplify"}], 
       ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"G1", "[", "w", "]"}], "^", "2"}], "\[Rule]", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{
          RowBox[{"G1", "[", "w", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"G1", "[", 
           RowBox[{"1", "/", "w"}], "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"G1", "[", 
          RowBox[{"1", "/", "w"}], "]"}], "^", "2"}], " ", "-", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", 
         RowBox[{"G1", "[", 
          RowBox[{"1", "/", "w"}], "]"}], 
         RowBox[{"G1", "[", "w", "]"}]}]}]}]}], "//", "Simplify"}], ")"}], 
   "/", 
   RowBox[{"Denominator", "[", 
    RowBox[{"VV", "[", 
     RowBox[{"a", ",", "w", ",", "1", ",", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.615633480921187*^9, 3.6156335276094437`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}]}], "+", 
       RowBox[{"G1", "[", "w", "]"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", "-", 
        RowBox[{
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], " ", 
         RowBox[{"G1", "[", "w", "]"}]}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}]]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.615633487041614*^9, 3.6156335287261744`*^9}, 
   3.618116495284184*^9, 3.618135223281638*^9, 3.62105338969381*^9, 
   3.621076202162284*^9, 3.658475645063841*^9, 3.65847599981889*^9}]
}, Open  ]],

Cell["For g1=1, g2=0 :", "Text",
 CellChangeTimes->{{3.615633598893495*^9, 3.615633608042122*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VV", "[", 
  RowBox[{"a", ",", "w", ",", "1", ",", "0"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "3"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"G1", "[", 
                  FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "3"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], "2"], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 RowBox[{"G1", "[", 
                  FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "3"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "3"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], "2"]}]]}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.615633726686352*^9, 3.6156340720386333`*^9, 
  3.618116495370517*^9, 3.618135223363926*^9, 3.6210533898298063`*^9, 
  3.621076202254434*^9, 3.658475647999762*^9, 3.658475999933824*^9}]
}, Open  ]],

Cell[TextData[{
 "We expand the numerator and use the the characteristic polynomial twice, \
similar to the computation given above.  Since the terms ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"G1", "[", 
       FractionBox["1", "w"], "]"}], "2"]}]}], ")"}]], "Input",
  CellChangeTimes->{{3.6156336518821993`*^9, 3.615633679265785*^9}}],
 "and ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox[
     RowBox[{"G1", "[", 
      FractionBox["1", "w"], "]"}], "2"]}], ")"}]], "Input"],
 "are awkward to deal with, we ignore them (i.e. multiply by a factor to get \
rid of them, apply a simplification and multiply them back after the \
simplification.  We get the term Y10:"
}], "Text",
 CellChangeTimes->{{3.615633620565771*^9, 3.6156336270113497`*^9}, {
  3.615633802472104*^9, 3.6156338119000673`*^9}, {3.615633853294866*^9, 
  3.615633948313711*^9}, {3.6156973296577997`*^9, 3.6156973351982317`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y10", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Expand", "[", 
               RowBox[{"Simplify", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Expand", "[", 
                   RowBox[{"Numerator", "[", 
                    RowBox[{"VV", "[", 
                    RowBox[{"a", ",", "w", ",", "1", ",", "0"}], "]"}], "]"}],
                    "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"1", "+", "e1"}], ",", 
                    RowBox[{"1", "+", "e2"}]}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"G1", "[", 
                    FractionBox["1", "w"], "]"}], "2"]}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "e1"}], ")"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"G1", "[", 
                    FractionBox["1", "w"], "]"}], "2"]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "e1"}], ")"}]}]}], "]"}], "]"}], ")"}], "/.", 
             
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"G1", "[", 
                 FractionBox["1", "w"], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"G1", "[", "w", "]"}], "2"]}], "\[Rule]", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"G1", "[", "w", "]"}], "^", "2"}], "+", 
               RowBox[{
                RowBox[{"G1", "[", 
                 RowBox[{"1", "/", "w"}], "]"}], "^", "2"}], "+", 
               RowBox[{"2", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", 
                RowBox[{"G1", "[", "w", "]"}], " ", 
                RowBox[{"G1", "[", 
                 RowBox[{"1", "/", "w"}], "]"}]}]}]}]}], "//", "Simplify"}], 
           ")"}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"G1", "[", "w", "]"}], "^", "2"}], "\[Rule]", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{
              RowBox[{"G1", "[", "w", "]"}], "^", "2"}], " ", 
             RowBox[{
              RowBox[{"G1", "[", 
               RowBox[{"1", "/", "w"}], "]"}], "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"G1", "[", 
              RowBox[{"1", "/", "w"}], "]"}], "^", "2"}], " ", "-", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", 
             RowBox[{"G1", "[", 
              RowBox[{"1", "/", "w"}], "]"}], 
             RowBox[{"G1", "[", "w", "]"}]}]}]}]}], "//", "Simplify"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "2"]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "-", "e1"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"]}], ")"}], "^", 
        RowBox[{"(", "e1", ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], ")"}], "/", 
   RowBox[{"Denominator", "[", 
    RowBox[{"VV", "[", 
     RowBox[{"a", ",", "w", ",", "1", ",", "0"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6156336518821993`*^9, 3.615633679265785*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}]}]]}], ",", 
     FractionBox[
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", 
         RowBox[{
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], " ", 
          RowBox[{"G1", "[", "w", "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], " ", 
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}]}], "+", 
          RowBox[{"G1", "[", "w", "]"}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.615633683481083*^9, 3.615634078895647*^9, 
  3.6181164955280333`*^9, 3.6181352235049887`*^9, 3.621053390039773*^9, 
  3.621076202436933*^9, 3.658475650127413*^9, 3.658476000196909*^9}]
}, Open  ]],

Cell["For g1=0, g2=1, we have", "Text",
 CellChangeTimes->{{3.615633998813272*^9, 3.615634006502591*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VV", "[", 
  RowBox[{"a", ",", "w", ",", "0", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.615634007778474*^9, 3.615634011931163*^9}, {
  3.61563409773038*^9, 3.615634102279791*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}], ")"}], " ", "w", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}]], " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 RowBox[{"G1", "[", 
                  FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}], ")"}], " ", "w", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}]], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"G1", "[", 
                  FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}], ")"}], " ", "w", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}]], " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"G1", "[", "w", "]"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}], ")"}], " ", "w", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}]], " ", 
        SuperscriptBox[
         RowBox[{"G1", "[", "w", "]"}], "2"]}]]}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.615634012813057*^9, {3.6156340851164217`*^9, 3.615634102794834*^9}, 
   3.6156341512843943`*^9, 3.618116495593556*^9, 3.618135223576025*^9, 
   3.621053390248987*^9, 3.6210762025228453`*^9, 3.65847565497372*^9, 
   3.65847600030599*^9}]
}, Open  ]],

Cell[TextData[{
 "We expand the numerator and use the the characteristic polynomial twice.  \
Since the terms ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]], "Input",
  CellChangeTimes->{{3.6156336518821993`*^9, 3.615633679265785*^9}}],
 "and ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox[
     RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]], "Input"],
 "are awkward to deal with, we ignore them (i.e. multiply by a factor to get \
rid of them, apply the simplifications and multiply them back after the \
simplifications.  We get the term Y01:"
}], "Text",
 CellChangeTimes->{{3.6156342026498623`*^9, 3.615634235946638*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y01", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Expand", "[", 
               RowBox[{"Simplify", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Expand", "[", 
                   RowBox[{"Numerator", "[", 
                    RowBox[{"VV", "[", 
                    RowBox[{"a", ",", "w", ",", "0", ",", "1"}], "]"}], "]"}],
                    "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"1", "+", "e1"}], ",", 
                    RowBox[{"1", "+", "e2"}]}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "e2"}], ")"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "e2"}], ")"}]}]}], "]"}], "]"}], ")"}], "/.", 
             
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"G1", "[", 
                 FractionBox["1", "w"], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"G1", "[", "w", "]"}], "2"]}], "\[Rule]", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"G1", "[", "w", "]"}], "^", "2"}], "+", 
               RowBox[{
                RowBox[{"G1", "[", 
                 RowBox[{"1", "/", "w"}], "]"}], "^", "2"}], "+", 
               RowBox[{"2", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", 
                RowBox[{"G1", "[", "w", "]"}], " ", 
                RowBox[{"G1", "[", 
                 RowBox[{"1", "/", "w"}], "]"}]}]}]}]}], "//", "Simplify"}], 
           ")"}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"G1", "[", "w", "]"}], "^", "2"}], "\[Rule]", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{
              RowBox[{"G1", "[", "w", "]"}], "^", "2"}], " ", 
             RowBox[{
              RowBox[{"G1", "[", 
               RowBox[{"1", "/", "w"}], "]"}], "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"G1", "[", 
              RowBox[{"1", "/", "w"}], "]"}], "^", "2"}], " ", "-", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", 
             RowBox[{"G1", "[", 
              RowBox[{"1", "/", "w"}], "]"}], 
             RowBox[{"G1", "[", "w", "]"}]}]}]}]}], "//", "Simplify"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "-", "e2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}], "^", 
        RowBox[{"(", "e2", ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], ")"}], "/", 
   RowBox[{"Denominator", "[", 
    RowBox[{"VV", "[", 
     RowBox[{"a", ",", "w", ",", "0", ",", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.615634165147943*^9, 3.615634190533451*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}]}], "+", 
          RowBox[{"G1", "[", "w", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}], ")"}], " ", "w", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}]], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}], ")"}], " ", "w", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}]], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", 
         RowBox[{
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], " ", 
          RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}], ")"}], " ", "w", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]], " ", 
       RowBox[{"G1", "[", "w", "]"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}], ")"}], " ", "w", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}]], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.615634191129212*^9, 3.6181164957277412`*^9, 
  3.6181352237770576`*^9, 3.621053390390279*^9, 3.621076202642262*^9, 
  3.658475657128482*^9, 3.658476000455637*^9}]
}, Open  ]],

Cell["For g1=g2=0", "Text",
 CellChangeTimes->{{3.615634269348641*^9, 3.615634274897935*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VV", "[", 
   RowBox[{"a", ",", "w", ",", "0", ",", "0"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.6156342773896008`*^9, 3.6156342866945467`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["a", "4"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"]}], "-", 
                SuperscriptBox["a", "4"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "6"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["a", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "4"]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "c", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}], " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["a", "4"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["a", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", "w", "]"}], "4"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["a", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "4"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "6"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["a", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "4"]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "c", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], "2"], " ", 
        RowBox[{"G1", "[", "w", "]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox[
              RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"G1", "[", 
             FractionBox["1", "w"], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["a", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "4"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "6"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["a", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["a", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["a", "4"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"G1", "[", "w", "]"}], "4"]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "c", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}], " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["a", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "-", 
                  SuperscriptBox["a", "4"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "6"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"G1", "[", "w", "]"}], "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"G1", "[", "w", "]"}], "4"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"G1", "[", 
               FractionBox["1", "w"], "]"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "4"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"G1", "[", "w", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["a", "4"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"G1", "[", "w", "]"}], "4"]}]}], ")"}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["a", "2"]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "c"}], "+", 
            SuperscriptBox["w", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "c", " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]}], ")"}]}]}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.6156342831503057`*^9, 3.615634287538363*^9}, 
   3.618116496065509*^9, 3.618135224115641*^9, 3.621053390751281*^9, 
   3.621076203000029*^9, 3.658475661169607*^9, 3.658476001298458*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.615634264790205*^9, 3.615634265835235*^9}}],

Cell["\<\
Since VV[a,w,0,0] is quite long, we use the function PolynomialReduce under \
the character polynomial to reduce the numerator.  Since it does not give the \
exact reduction we want, we `add\[CloseCurlyQuote] back the characteristic \
polynomial (which is equivalent to adding 0) until we get a nice reduction.  \
We have an intermediate computation Y00temp but the final term we want is Y00.\
\>", "Text",
 CellChangeTimes->{{3.6156343746838017`*^9, 3.615634500061825*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y00temp", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"PolynomialReduce", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Expand", "[", 
                 RowBox[{
                  RowBox[{"Numerator", "[", 
                   RowBox[{"VV", "[", 
                    RowBox[{"a", ",", "w", ",", "0", ",", "0"}], "]"}], "]"}],
                   "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"1", "+", "e1"}], ",", 
                    RowBox[{"1", "+", "e2"}]}], "]"}], "]"}], "]"}], "//", 
                "Factor"}], ")"}], "/.", 
              RowBox[{
               RowBox[{"G1", "[", 
                RowBox[{"1", "/", "w"}], "]"}], "\[Rule]", "v"}]}], "/.", 
             RowBox[{
              RowBox[{"G1", "[", "w", "]"}], "\[Rule]", "u"}]}], ",", 
            RowBox[{"1", "-", 
             SuperscriptBox["u", "2"], "-", 
             FractionBox[
              RowBox[{"2", " ", "u", " ", "v"}], "a"], "-", 
             RowBox[{"2", " ", "a", " ", "u", " ", "v"}], "-", 
             SuperscriptBox["v", "2"], "+", 
             RowBox[{
              SuperscriptBox["u", "2"], " ", 
              SuperscriptBox["v", "2"]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "v"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", 
         RowBox[{"u", "\[Rule]", 
          RowBox[{"G1", "[", "w", "]"}]}]}], "/.", 
        RowBox[{"v", "\[Rule]", 
         RowBox[{"G1", "[", 
          RowBox[{"1", "/", "w"}], "]"}]}]}], "//", "Simplify"}], ")"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.600679135285321*^9, 3.6006795520798397`*^9}, {
  3.600679603594677*^9, 3.600679605949676*^9}, {3.600681271263275*^9, 
  3.6006812858927298`*^9}, {3.6006817629805393`*^9, 3.600681906276422*^9}, {
  3.615634303445374*^9, 3.6156343149111834`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["Y00temp"], "Input",
 CellChangeTimes->{{3.615634318434211*^9, 3.615634319775522*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox[
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], "3"], " ", 
         RowBox[{"G1", "[", "w", "]"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], " ", 
         RowBox[{"G1", "[", "w", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "4"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["a", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "3"], " ", 
          RowBox[{"G1", "[", "w", "]"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], " ", 
          RowBox[{"G1", "[", "w", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      "a"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "3"], " ", 
          RowBox[{"G1", "[", "w", "]"}]}], "+", 
         RowBox[{
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], " ", 
          RowBox[{"G1", "[", "w", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SuperscriptBox["a", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"G1", "[", "w", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"G1", "[", "w", "]"}], "4"]}]}], ")"}]}]}], ")"}]}], 
      "a"], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["a", "2"]], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["a", "4"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "4"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "3"], " ", 
          RowBox[{"G1", "[", "w", "]"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["a", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], " ", 
          RowBox[{"G1", "[", "w", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["a", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}]}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.615634320274664*^9, 3.615637898580563*^9, 
  3.61811649635884*^9, 3.618135224465143*^9, 3.621053391034946*^9, 
  3.6210762033021927`*^9, 3.6584756661989927`*^9, 3.6584760018016376`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y00", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Y00temp", "-", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Y00temp", ",", 
               RowBox[{"G1", "[", 
                RowBox[{"1", "/", "w"}], "]"}], ",", "0"}], "]"}], ",", 
             RowBox[{"G1", "[", "w", "]"}], ",", "0"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["u", "2"], "-", 
                FractionBox[
                 RowBox[{"2", " ", "u", " ", "v"}], "a"], "-", 
                RowBox[{"2", " ", "a", " ", "u", " ", "v"}], "-", 
                SuperscriptBox["v", "2"], "+", 
                RowBox[{
                 SuperscriptBox["u", "2"], " ", 
                 SuperscriptBox["v", "2"]}]}], ")"}], "/.", 
              RowBox[{"v", "->", 
               RowBox[{"G1", "[", 
                RowBox[{"1", "/", "w"}], "]"}]}]}], "/.", 
             RowBox[{"u", "->", 
              RowBox[{"G1", "[", "w", "]"}]}]}], ")"}]}]}], "//", 
         "Simplify"}], "//", "Factor"}], ")"}], "/", 
      RowBox[{"Denominator", "[", 
       RowBox[{"VV", "[", 
        RowBox[{"a", ",", "w", ",", "0", ",", "0"}], "]"}], "]"}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{
       RowBox[{"G1", "[", "w", "]"}], "^", "2"}]}], "\[Rule]", 
     RowBox[{"a", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{
          RowBox[{"G1", "[", 
           RowBox[{"1", "/", "w"}], "]"}], "^", "2"}], 
         RowBox[{
          RowBox[{"G1", "[", "w", "]"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"G1", "[", 
          RowBox[{"1", "/", "w"}], "]"}], "^", "2"}], "-", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", 
         RowBox[{"G1", "[", "w", "]"}], 
         RowBox[{"G1", "[", 
          RowBox[{"1", "/", "w"}], "]"}]}]}], ")"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6006819085537567`*^9, 3.60068200942557*^9}, {
  3.6006820468812437`*^9, 3.600682069502388*^9}, {3.600682104227542*^9, 
  3.600682173254055*^9}, {3.615634325069375*^9, 3.6156343597375507`*^9}, {
  3.615637907328597*^9, 3.615637909388636*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}]}], "+", 
         RowBox[{"G1", "[", "w", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], " ", 
          RowBox[{"G1", "[", "w", "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], " ", 
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], " ", 
       RowBox[{"G1", "[", "w", "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}]}], "+", 
          RowBox[{"G1", "[", "w", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", "w", "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], " ", 
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], " ", 
       RowBox[{"G1", "[", "w", "]"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}]}], "+", 
         RowBox[{"G1", "[", "w", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], "2"]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], " ", 
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], " ", 
       RowBox[{"G1", "[", "w", "]"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}]}], "+", 
          RowBox[{"G1", "[", "w", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", 
          RowBox[{
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "c", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}], " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6156343479169903`*^9, 3.615634362625306*^9}, 
   3.61563791000102*^9, 3.6181164965241213`*^9, 3.618135224586237*^9, 
   3.621053391210948*^9, 3.621076203506754*^9, 3.658475668770944*^9, 
   3.65847600220975*^9}]
}, Open  ]],

Cell[TextData[{
 "The following terms are from Lemma 4.2 and are the substitutions that we \
will apply to Y00, Y01, Y10 and Y11. For example, a1[w] takes the \
value(G1[1/w]+a G1[w])/(Sqrt[1/w^2+2c]) and returns (1+a^2)w G1[w](a-G1[w] \
G1[1/w])/(a^2+G1[w]^2).  We will call the results of these applications YY00, \
YY01, YY10 and YY11.   Notice that Y00 is already in the right form.  To \
apply these formulas, it is easier to multiply by ",
 Cell[BoxData[
  RowBox[{
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     FractionBox["1", 
      SuperscriptBox["w", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     SuperscriptBox["w", "2"]}]]}]], "Input",
  CellChangeTimes->{{3.615634881803653*^9, 3.615634887708869*^9}, {
   3.615635003272532*^9, 3.615635117125758*^9}}],
 "and divide by this later on.  This is ok to do since the formulas should be \
really (",
 Cell[BoxData[
  RowBox[{
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     FractionBox["1", 
      SuperscriptBox["w", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"2", " ", "c"}], "+", 
     SuperscriptBox["w", "2"]}]]}]], "Input",
  CellChangeTimes->{{3.615634881803653*^9, 3.615634887708869*^9}, {
   3.615635003272532*^9, 3.615635117125758*^9}}],
 ")^2 but mathematica clumps these terms together."
}], "Text",
 CellChangeTimes->{{3.6156345317692623`*^9, 3.615634562525735*^9}, {
  3.615635392333544*^9, 3.615635509325*^9}, {3.615697489659013*^9, 
  3.615697546165339*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a1", "[", "w_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G1", "[", 
        RowBox[{"1", "/", "w"}], "]"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"w", "^", "2"}]}], "+", 
        RowBox[{"2", "c"}]}], "]"}], ")"}]}], "->", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", "^", "2"}]}], ")"}], "w", " ", 
     RowBox[{"G1", "[", "w", "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", 
        RowBox[{
         RowBox[{"G1", "[", "w", "]"}], " ", 
         RowBox[{"G1", "[", 
          RowBox[{"1", "/", "w"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"G1", "[", "w", "]"}], "^", "2"}]}], ")"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.600682645143165*^9, 3.6006827187204847`*^9}, {
  3.600682756801667*^9, 3.600682761162101*^9}, {3.600683390645521*^9, 
  3.6006833937306128`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a2", "[", "w_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         RowBox[{"1", "/", "w"}], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"w", "^", "2"}]}], "+", 
        RowBox[{"2", "c"}]}], "]"}], ")"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}], "w", " ", 
     RowBox[{"G1", "[", "w", "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G1", "[", "w", "]"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"G1", "[", 
          RowBox[{"1", "/", "w"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"G1", "[", "w", "]"}], "^", "2"}]}], ")"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.600682803643176*^9, 3.60068283457111*^9}, {
  3.60068339752414*^9, 3.6006833991517687`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a3", "[", "w_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", " ", 
       RowBox[{
        RowBox[{"G1", "[", 
         RowBox[{"1", "/", "w"}], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"w", "^", "2"}]}], "+", 
        RowBox[{"2", "c"}]}], "]"}], ")"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", "^", "2"}]}], ")"}], "w", " ", 
     RowBox[{"G1", "[", "w", "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", 
         RowBox[{"G1", "[", "w", "]"}]}], "+", " ", 
        RowBox[{"G1", "[", 
         RowBox[{"1", "/", "w"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"a", "^", "2"}], 
         RowBox[{
          RowBox[{"G1", "[", "w", "]"}], "^", "2"}]}]}], ")"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.60068284705*^9, 3.600682847198206*^9}, {
  3.600682899023511*^9, 3.600682934673442*^9}, {3.600683402517373*^9, 
  3.600683405800832*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a4", "[", "w_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         RowBox[{"1", "/", "w"}], "]"}]}], "+", " ", 
       RowBox[{"G1", "[", "w", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"w", "^", "2"}]}], "+", 
        RowBox[{"2", "c"}]}], "]"}], ")"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}], "w", " ", 
     RowBox[{"G1", "[", "w", "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"G1", "[", "w", "]"}], " ", 
         RowBox[{"G1", "[", 
          RowBox[{"1", "/", "w"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"a", "^", "2"}], 
         RowBox[{
          RowBox[{"G1", "[", "w", "]"}], "^", "2"}]}]}], ")"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.600682937824629*^9, 3.600682964636469*^9}, {
  3.6006834090668707`*^9, 3.600683411896886*^9}}],

Cell["Nothing to do for Y11", "Text",
 CellChangeTimes->{{3.615635520632628*^9, 3.615635524928714*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YY11", "=", "Y11"}]], "Input",
 CellChangeTimes->{{3.615634627158266*^9, 3.615634627944076*^9}, {
  3.615635104767829*^9, 3.615635110417338*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}]}], "+", 
       RowBox[{"G1", "[", "w", "]"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", "-", 
        RowBox[{
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], " ", 
         RowBox[{"G1", "[", "w", "]"}]}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}]]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.615634628350894*^9, 3.615635112206678*^9, 
  3.615635872932475*^9, 3.618116496666662*^9, 3.618135224666481*^9, 
  3.621053391476355*^9, 3.621076203607564*^9, 3.658475686166198*^9, 
  3.658476002332855*^9}]
}, Open  ]],

Cell["\<\
For Y10, we apply the relations with w=1/w. We call the result YY10:\
\>", "Text",
 CellChangeTimes->{{3.615635530084359*^9, 3.6156355506790953`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YY10", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Y10", 
           SqrtBox[
            RowBox[{
             RowBox[{"2", " ", "c"}], "+", 
             FractionBox["1", 
              SuperscriptBox["w", "2"]]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"2", " ", "c"}], "+", 
             SuperscriptBox["w", "2"]}]]}], ")"}], "/.", 
         RowBox[{"a4", "[", 
          RowBox[{"1", "/", "w"}], "]"}]}], "/.", 
        RowBox[{"a3", "[", 
         RowBox[{"1", "/", "w"}], "]"}]}], "/.", 
       RowBox[{"a2", "[", 
        RowBox[{"1", "/", "w"}], "]"}]}], "/.", 
      RowBox[{"a1", "[", 
       RowBox[{"1", "/", "w"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"2", " ", "c"}], "+", 
        FractionBox["1", 
         SuperscriptBox["w", "2"]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"2", " ", "c"}], "+", 
        SuperscriptBox["w", "2"]}]]}], ")"}]}], "//", "Simplify"}]}]], "Input",\

 CellChangeTimes->{{3.615634881803653*^9, 3.615634887708869*^9}, {
  3.615635003272532*^9, 3.615635117125758*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}]}], "+", 
       RowBox[{"G1", "[", "w", "]"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.615634888280993*^9, {3.615635005507503*^9, 3.615635118294854*^9}, 
   3.615635573202407*^9, 3.615635874749752*^9, 3.618116496791683*^9, 
   3.6181352247307253`*^9, 3.6210533915612783`*^9, 3.621076203707945*^9, 
   3.658475688432641*^9, 3.658476002553275*^9}]
}, Open  ]],

Cell["\<\
For Y01, we apply the relations as written. We call the result YY01:\
\>", "Text",
 CellChangeTimes->{{3.615635561710223*^9, 3.615635588185638*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YY01", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Y01", 
           SqrtBox[
            RowBox[{
             RowBox[{"2", " ", "c"}], "+", 
             FractionBox["1", 
              SuperscriptBox["w", "2"]]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"2", " ", "c"}], "+", 
             SuperscriptBox["w", "2"]}]]}], ")"}], "/.", 
         RowBox[{"a4", "[", "w", "]"}]}], "/.", 
        RowBox[{"a3", "[", "w", "]"}]}], "/.", 
       RowBox[{"a2", "[", "w", "]"}]}], "/.", 
      RowBox[{"a1", "[", "w", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"2", " ", "c"}], "+", 
        FractionBox["1", 
         SuperscriptBox["w", "2"]]}]], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"2", " ", "c"}], "+", 
        SuperscriptBox["w", "2"]}]]}], ")"}]}], "//", "Simplify"}]}]], "Input",\

 CellChangeTimes->{{3.61563512797423*^9, 3.6156351407755957`*^9}, {
  3.615635566600075*^9, 3.6156355694448557`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}]}], "+", 
       RowBox[{"G1", "[", "w", "]"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6156351414378653`*^9, {3.615635567511025*^9, 3.615635570040866*^9}, 
   3.615635877800914*^9, 3.6181164968609953`*^9, 3.618135224779378*^9, 
   3.621053391634691*^9, 3.62107620374063*^9, 3.658475689823511*^9, 
   3.6584760027546787`*^9}]
}, Open  ]],

Cell[TextData[{
 "The computation for Y00 is more complicated. To make things simpler, we \
will mutliply by ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"2", " ", "c"}], "+", 
      FractionBox["1", 
       SuperscriptBox["w", "2"]]}]], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"2", " ", "c"}], "+", 
      SuperscriptBox["w", "2"]}]]}], ")"}]], "Input",
  CellChangeTimes->{{3.6156355935432367`*^9, 3.6156356898826313`*^9}, {
    3.615636652823414*^9, 3.615636678436365*^9}, {3.615637531627605*^9, 
    3.615637578691517*^9}, {3.6156376125720043`*^9, 3.615637629383708*^9}, {
    3.6156376668448753`*^9, 3.6156376684361563`*^9}, 3.61563793521598*^9}],
 "and then apply the equations from Lemma 4.2.  We call this term YY00temp. \
We then apply a simplification based on the characteristic polynomial, divide \
by the factor we multiplied by, which gives YY00:"
}], "Text",
 CellChangeTimes->{{3.6156379696307297`*^9, 3.615638088647586*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y00", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6156357066581783`*^9, 3.61563570711351*^9}, {
  3.6156357755905457`*^9, 3.6156358552420883`*^9}, {3.61563840847528*^9, 
  3.615638443514175*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}]}], "+", 
         RowBox[{"G1", "[", "w", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], " ", 
          RowBox[{"G1", "[", "w", "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], " ", 
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], " ", 
       RowBox[{"G1", "[", "w", "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}]}], "+", 
          RowBox[{"G1", "[", "w", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", "w", "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], " ", 
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], " ", 
       RowBox[{"G1", "[", "w", "]"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}]}], "+", 
         RowBox[{"G1", "[", "w", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], "2"]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], " ", 
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], " ", 
       RowBox[{"G1", "[", "w", "]"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}]}], "+", 
          RowBox[{"G1", "[", "w", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", 
          RowBox[{
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "c", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}], " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.615635707724678*^9, {3.615635779767981*^9, 3.615635855972234*^9}, 
   3.615637309172866*^9, 3.615637923290517*^9, {3.6156384100897427`*^9, 
   3.61563844400354*^9}, 3.618116496909677*^9, 3.618135224840468*^9, 
   3.621053391704378*^9, 3.621076203768098*^9, 3.658475693008624*^9, 
   3.658476002897897*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YY00temp", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{"Y00", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "c"}], "+", 
                  SuperscriptBox["w", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1", "/", 
                   RowBox[{"w", "^", "2"}]}], "+", 
                  RowBox[{"2", " ", "c"}]}], " ", ")"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"2", " ", "c"}], "+", 
                  FractionBox["1", 
                   SuperscriptBox["w", "2"]]}]], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"2", " ", "c"}], "+", 
                  SuperscriptBox["w", "2"]}]]}], ")"}]}], ")"}], "/.", 
            RowBox[{"a1", "[", 
             RowBox[{"1", "/", "w"}], "]"}]}], "/.", 
           RowBox[{"a2", "[", 
            RowBox[{"1", "/", "w"}], "]"}]}], "/.", 
          RowBox[{"a3", "[", 
           RowBox[{"1", "/", "w"}], "]"}]}], "/.", 
         RowBox[{"a4", "[", 
          RowBox[{"1", "/", "w"}], "]"}]}], "/.", 
        RowBox[{"a1", "[", "w", "]"}]}], "/.", 
       RowBox[{"a2", "[", "w", "]"}]}], "/.", 
      RowBox[{"a3", "[", "w", "]"}]}], "/.", 
     RowBox[{"a4", "[", "w", "]"}]}], ")"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6156355935432367`*^9, 3.6156356898826313`*^9}, {
   3.615636652823414*^9, 3.615636678436365*^9}, {3.615637531627605*^9, 
   3.615637578691517*^9}, {3.6156376125720043`*^9, 3.615637629383708*^9}, {
   3.6156376668448753`*^9, 3.6156376684361563`*^9}, 3.61563793521598*^9, {
   3.6156380699055853`*^9, 3.615638080285068*^9}, 3.615638158720303*^9, {
   3.6156381918925333`*^9, 3.615638270960161*^9}, {3.615638366281865*^9, 
   3.615638433065934*^9}, {3.615639652006056*^9, 3.615639653495686*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", 
          RowBox[{
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], " ", 
          RowBox[{"G1", "[", "w", "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox[
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox[
          RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]}]], ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}]}], "+", 
         RowBox[{"G1", "[", "w", "]"}]}], ")"}], "3"], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox[
          RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], "3"], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox[
          RowBox[{"G1", "[", 
           FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", 
          RowBox[{
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], "3"], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            FractionBox["1", "w"], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.615637551359789*^9, 3.6156375797781687`*^9}, 
   3.6156376308110113`*^9, 3.615637669317891*^9, 3.6156379363767548`*^9, 
   3.615638080931863*^9, 3.615638159643487*^9, {3.6156382153605547`*^9, 
   3.61563827138591*^9}, {3.615638379721264*^9, 3.615638402761323*^9}, {
   3.61563843523214*^9, 3.615638445894403*^9}, 3.618116496972095*^9, 
   3.6181352249120283`*^9, 3.621053391882407*^9, 3.62107620382101*^9, 
   3.65847569535781*^9, 3.658476002967599*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YY00", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"YY00temp", "/", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"2", " ", "c"}], "+", 
           FractionBox["1", 
            SuperscriptBox["w", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"2", " ", "c"}], "+", 
           SuperscriptBox["w", "2"]}]]}], ")"}]}], "/.", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", 
          RowBox[{
           RowBox[{"G1", "[", 
            RowBox[{"1", "/", "w"}], "]"}], " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], "2"], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            RowBox[{"1", "/", "w"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox[
            RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"a", "^", "2"}]}], ")"}]}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"G1", "[", 
               RowBox[{"1", "/", "w"}], "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox[
             RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]}], ")"}]}], ")"}], "->", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"a", "^", "2"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", 
             RowBox[{"G1", "[", 
              RowBox[{"1", "/", "w"}], "]"}]}], "+", 
            RowBox[{"G1", "[", "w", "]"}]}], ")"}], "^", "2"}]}], ")"}]}]}]}],
     "/.", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox[
            RowBox[{"G1", "[", 
             RowBox[{"1", "/", "w"}], "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"G1", "[", "w", "]"}], "2"]}]}], ")"}]}], ")"}]}], ")"}],
      "\[Rule]", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"G1", "[", 
            RowBox[{"1", "/", "w"}], "]"}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], "^", "2"}]}], 
       ")"}]}]}]}], "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", 
            RowBox[{"1", "/", "w"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"G1", "[", "w", "]"}], "2"]}], ")"}]}], ")"}]}], ")"}], 
    "\[Rule]", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", 
          RowBox[{
           RowBox[{"G1", "[", 
            RowBox[{"1", "/", "w"}], "]"}], " ", 
           RowBox[{"G1", "[", "w", "]"}]}]}], ")"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"a", "^", "2"}]}], ")"}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6156359378812933`*^9, 3.6156359391152782`*^9}, {
  3.615637509286907*^9, 3.6156375098185587`*^9}, {3.61563755705952*^9, 
  3.615637560303282*^9}, {3.615637673787157*^9, 3.615637674950822*^9}, {
  3.6156379422177563`*^9, 3.6156379512904577`*^9}, {3.6156380940526037`*^9, 
  3.6156381224641*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}]}], "+", 
       RowBox[{"G1", "[", "w", "]"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", "-", 
        RowBox[{
         RowBox[{"G1", "[", 
          FractionBox["1", "w"], "]"}], " ", 
         RowBox[{"G1", "[", "w", "]"}]}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          FractionBox["1", 
           SuperscriptBox["w", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["w", "2"]}]]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.615635939491634*^9, 3.6156375111289988`*^9, 3.615637560769504*^9, 
   3.615637675361919*^9, 3.615637951865697*^9, 3.615638123274481*^9, {
   3.615638219303853*^9, 3.615638274472533*^9}, 3.615638382253854*^9, 
   3.615638447899804*^9, 3.618116497032386*^9, 3.6181352249642153`*^9, 
   3.6210533919686213`*^9, 3.6210762038430634`*^9, 3.658475697936097*^9, 
   3.658476003232809*^9}]
}, Open  ]],

Cell[TextData[{
 "We can now add up the four contributions YY00, YY01, YY10 and YY11 which \
gives us ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{
     SubscriptBox["\[CurlyEpsilon]", "1"], ",", 
     SubscriptBox["\[CurlyEpsilon]", "2"]}]], TraditionalForm]]],
 "(\[Omega],\[Omega]), with the matrix below representing the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[CurlyEpsilon]", "1"], "+", "1"}], ",", 
      SubscriptBox["\[CurlyEpsilon]", "2"]}]}]}], TraditionalForm]]],
 "+1]] entry."
}], "Text",
 CellChangeTimes->{{3.6156383044859047`*^9, 3.615638311722535*^9}, {
  3.615639643764001*^9, 3.615639676788014*^9}, {3.615639711012203*^9, 
  3.6156398553983583`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"YY00", "+", "YY01", "+", "YY10", "+", "YY11"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.615638276757498*^9, 3.61563829739051*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}]}], "+", 
       RowBox[{"G1", "[", "w", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"G1", "[", 
        FractionBox["1", "w"], "]"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{
        RowBox[{"G1", "[", 
         FractionBox["1", "w"], "]"}], " ", 
        RowBox[{"G1", "[", "w", "]"}]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         FractionBox["1", 
          SuperscriptBox["w", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", "c"}], "+", 
         SuperscriptBox["w", "2"]}]]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.615638293655682*^9, 3.615638298056882*^9}, 
   3.6156384506109877`*^9, 3.6181164971074963`*^9, 3.618135225031008*^9, 
   3.621053392065385*^9, 3.621076203883347*^9, 3.658475700372291*^9, 
   3.658476003349066*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Boundary Generating function simplifications - Section 5.4", \
"Subsubsection",
 CellChangeTimes->{{3.615699263008545*^9, 3.615699287724339*^9}}],

Cell["\<\
The main purpose of this subsection is to verify the proof of Lemma 5.7.  We \
follow the approach given in the paper.   We first define the terms that we \
need and then as decribed in the proof of Lemma 5.7, there are 4 equations \
that need to verified.  \
\>", "Text",
 CellChangeTimes->{{3.615719016514188*^9, 3.6157190902933893`*^9}}],

Cell["This is the function h defined in Section 3.", "Text",
 CellChangeTimes->{{3.6157190940939417`*^9, 3.6157191083409557`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"e1_", ",", "e2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"e1", 
    RowBox[{"(", 
     RowBox[{"1", "-", "e2"}], ")"}]}], "+", 
   RowBox[{"e2", 
    RowBox[{"(", 
     RowBox[{"1", "-", "e1"}], ")"}]}]}]}]], "Input"],

Cell[TextData[{
 "This the vector ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "1"], TraditionalForm]]],
 " defined in Section 5.4"
}], "Text",
 CellChangeTimes->{{3.615719111585187*^9, 3.6157191353309603`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["b", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["b", "4"]}]}], 
      RowBox[{"4", " ", "a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["b", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["b", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "4"]}]}], 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["b", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["b", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "4"]}]}], 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["b", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["b", "2"]}], ")"}], "2"]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.615714905577146*^9, 3.615714907126589*^9}, 
   3.615719141125659*^9}],

Cell[TextData[{
 "This the vector ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "2"], TraditionalForm]]],
 " defined in Section 5.4 with x=u^2 and y=v^2"
}], "Text",
 CellChangeTimes->{{3.6157191440733957`*^9, 3.615719165491641*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["b", "4"], " ", "x", " ", "y"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "x"}], "+", 
            RowBox[{"3", " ", "y"}], "+", 
            RowBox[{"5", " ", "x", " ", "y"}]}], ")"}]}]}], 
        RowBox[{"4", " ", "a", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"]}], ")"}], "2"]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "y", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", "y"}], ")"}]}]}], ")"}]}]}], 
        RowBox[{"4", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"]}], ")"}], "2"]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "x", "+", 
            RowBox[{"7", " ", "y"}], "+", 
            RowBox[{"x", " ", "y"}]}], ")"}]}]}], 
        RowBox[{"4", " ", "b", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"]}], ")"}], "2"]}]], ",", 
       FractionBox[
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["a", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "x", "+", "y"}], ")"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"]}], ")"}], "2"]}]]}], "}"}], "/.", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{"u", "^", "2"}]}]}], "/.", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"v", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.615714918852599*^9, 3.615714920232029*^9}, {
   3.615714952232173*^9, 3.61571495893935*^9}, 3.615719153764287*^9}],

Cell["\<\
MatrixGamma is the matrix \[CapitalGamma] which is given explicitly in \
Section 5.4\
\>", "Text",
 CellChangeTimes->{{3.615719183054875*^9, 3.615719207183951*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixGamma", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"e1", ",", "g2"}], "]"}], "+", 
              RowBox[{"h", "[", 
               RowBox[{"e2", ",", "g1"}], "]"}], " ", "+", 
              RowBox[{"e2", 
               RowBox[{"(", 
                RowBox[{"1", "-", "g2"}], ")"}]}], "+", 
              RowBox[{"e1", 
               RowBox[{"(", 
                RowBox[{"1", "-", "g1"}], ")"}]}]}], ")"}]}], " ", 
           RowBox[{"u", "^", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"1", "-", "e1"}], ")"}]}], ")"}]}], " ", 
           RowBox[{"v", "^", 
            RowBox[{"(", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"1", "-", "e2"}], ")"}]}], ")"}], ")"}]}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["a", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "g1"}], ")"}]}]], 
               RowBox[{"b", "^", 
                RowBox[{"(", 
                 RowBox[{"2", 
                  RowBox[{"(", "g1", ")"}]}], ")"}]}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{"\[Mu]", "[", "u", "]"}]}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "-", "e1"}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["a", 
                 RowBox[{"2", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "g2"}], ")"}]}]], 
                RowBox[{"b", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", 
                   RowBox[{"(", "g2", ")"}]}], ")"}]}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{"\[Mu]", "[", "v", "]"}]}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "-", "e2"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"u", "^", "2"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"1", "-", "e1"}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"v", "^", "2"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"1", "-", "e2"}], ")"}]}]}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"g2", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6157022418893347`*^9, 3.615702268794786*^9}, 
   3.6157192128776617`*^9}],

Cell[TextData[{
 "MatrixInvGamma is the matrix ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalGamma]", 
    RowBox[{"-", "1"}]], TraditionalForm]]],
 " which is given explicitly in Section 5.4."
}], "Text",
 CellChangeTimes->{{3.615719222995541*^9, 3.615719241316258*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixInvGamma", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"e1", ",", "g2"}], "]"}], "+", 
              RowBox[{"h", "[", 
               RowBox[{"e2", ",", "g1"}], "]"}], "+", 
              RowBox[{"g2", 
               RowBox[{"(", 
                RowBox[{"1", "-", "e2"}], ")"}]}], "+", 
              RowBox[{"g1", 
               RowBox[{"(", 
                RowBox[{"1", "-", "e1"}], ")"}]}]}], " ", ")"}]}], "  ", 
           RowBox[{"u", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", "g1"}], ")"}]}], ")"}]}], " ", 
           RowBox[{"v", "^", 
            RowBox[{"(", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "g2"}], ")"}]}], ")"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"u", "^", "2"}]}], ")"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "-", "g1"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"v", "^", "2"}]}], ")"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "-", "g2"}], ")"}]}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["a", 
                RowBox[{"2", 
                 RowBox[{"(", "e1", ")"}]}]], 
               RowBox[{"b", "^", 
                RowBox[{"(", 
                 RowBox[{"2", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "e1"}], ")"}]}], ")"}]}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{"\[Mu]", "[", "u", "]"}]}]}], ")"}], "^", 
            RowBox[{"(", "g1", ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["a", 
                 RowBox[{"2", 
                  RowBox[{"(", "e2", ")"}]}]], 
                RowBox[{"b", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "e2"}], ")"}]}], ")"}]}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"]}], ")"}], " ", 
                RowBox[{"\[Mu]", "[", "v", "]"}]}]}], ")"}], "^", 
             RowBox[{"(", "g2", ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "^", "2"}], "+", 
                  RowBox[{"b", "^", "2"}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"\[Mu]", "[", "u", "]"}]}], ")"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "^", "2"}], "+", 
                  RowBox[{"b", "^", "2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"\[Mu]", "[", "v", "]"}]}], ")"}]}], ")"}]}], 
             ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"g2", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.615702439863283*^9, 3.6157024583706207`*^9}, 
   3.615719244928404*^9}],

Cell["\<\
This is a check to see that we have the definitions correct: the inverse of \
MatrixGamma is equal to MatrixGamma.\
\>", "Text",
 CellChangeTimes->{{3.61571924881773*^9, 3.6157192830354347`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Inverse", "[", "MatrixGamma", "]"}], "-", "MatrixInvGamma"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.6157024642359047`*^9, 3.61570248437593*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.615702478618067*^9, 3.615702485167631*^9}, 
   3.6157141641433973`*^9, 3.618116586256288*^9, 3.618135256993783*^9, 
   3.621053564667737*^9, 3.621076236086347*^9, 3.658475719079143*^9, 
   3.658476007152833*^9}]
}, Open  ]],

Cell[TextData[{
 "The next four entries l1, l2, l3, l4 are ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], ",", 
    SubscriptBox["\[Lambda]", "2"]}], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["\[Lambda]", "3"]}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "4"], TraditionalForm]]],
 ".  We state these terms as they are stated in the paper and then apply \
simplications. This gives the versions that appear in the proof of Lemma \
5.7."
}], "Text",
 CellChangeTimes->{{3.61571929530727*^9, 3.615719387341271*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"l1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    SqrtBox["x"]}], "-", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "4"], "+", 
                    SuperscriptBox["b", "4"]}], ")"}], " ", "x"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"], 
                " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    SqrtBox["y"]}], "-", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "4"], "+", 
                    SuperscriptBox["b", "4"]}], ")"}], " ", "y"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["y", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["b", "2"]}], ")"}], "2"]}], ")"}]}], "/.", 
             RowBox[{
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "4"], "+", 
                    SuperscriptBox["b", "4"]}], ")"}], " ", "x"}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["b", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "\[Rule]",
               " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", "^", "2"}], "+", 
                 RowBox[{"b", "^", "2"}]}], ")"}], "u", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Mu]", "[", "u", "]"}]}], ")"}]}]}]}], "/.", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"u", "^", "2"}]}]}], "/.", " ", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "4"], "+", 
                  SuperscriptBox["b", "4"]}], ")"}], " ", "y"}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], "\[Rule]", 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "^", "2"}], "+", 
               RowBox[{"b", "^", "2"}]}], ")"}], "v", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Mu]", "[", "v", "]"}]}], ")"}]}]}]}], "/.", 
          RowBox[{"y", "\[Rule]", 
           RowBox[{"v", "^", "2"}]}]}], "//", "PowerExpand"}], "//", 
        "Expand"}], ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Mu]", "[", "u", "]"}], "^", "2"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "-", 
            RowBox[{"1", "/", "u"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Mu]", "[", "u", "]"}]}]}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", "[", "v", "]"}], "^", "2"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"v", "-", 
           RowBox[{"1", "/", "v"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Mu]", "[", "v", "]"}]}]}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    SqrtBox["x"]}], "-", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "4"], "+", 
                    SuperscriptBox["b", "4"]}], ")"}], " ", "x"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"], 
                " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    SqrtBox["y"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "4"], "+", 
                    SuperscriptBox["b", "4"]}], ")"}], " ", "y"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["y", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["b", "2"]}], ")"}], "2"]}], ")"}]}], "/.", 
             RowBox[{
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "4"], "+", 
                    SuperscriptBox["b", "4"]}], ")"}], " ", "x"}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["b", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "\[Rule]",
               " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", "^", "2"}], "+", 
                 RowBox[{"b", "^", "2"}]}], ")"}], "u", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Mu]", "[", "u", "]"}]}], ")"}]}]}]}], "/.", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"u", "^", "2"}]}]}], "/.", " ", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "4"], "+", 
                  SuperscriptBox["b", "4"]}], ")"}], " ", "y"}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], "\[Rule]", 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "^", "2"}], "+", 
               RowBox[{"b", "^", "2"}]}], ")"}], "v", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Mu]", "[", "v", "]"}]}], ")"}]}]}]}], "/.", 
          RowBox[{"y", "\[Rule]", 
           RowBox[{"v", "^", "2"}]}]}], "//", "PowerExpand"}], "//", 
        "Expand"}], ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Mu]", "[", "u", "]"}], "^", "2"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "-", 
            RowBox[{"1", "/", "u"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Mu]", "[", "u", "]"}]}]}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", "[", "v", "]"}], "^", "2"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"v", "-", 
           RowBox[{"1", "/", "v"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Mu]", "[", "v", "]"}]}]}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    SqrtBox["x"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "4"], "+", 
                    SuperscriptBox["b", "4"]}], ")"}], " ", "x"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"], 
                " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    SqrtBox["y"]}], "-", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "4"], "+", 
                    SuperscriptBox["b", "4"]}], ")"}], " ", "y"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["y", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["b", "2"]}], ")"}], "2"]}], ")"}]}], "/.", 
             RowBox[{
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "4"], "+", 
                    SuperscriptBox["b", "4"]}], ")"}], " ", "x"}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["b", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "\[Rule]",
               " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", "^", "2"}], "+", 
                 RowBox[{"b", "^", "2"}]}], ")"}], "u", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Mu]", "[", "u", "]"}]}], ")"}]}]}]}], "/.", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"u", "^", "2"}]}]}], "/.", " ", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "4"], "+", 
                  SuperscriptBox["b", "4"]}], ")"}], " ", "y"}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], "\[Rule]", 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "^", "2"}], "+", 
               RowBox[{"b", "^", "2"}]}], ")"}], "v", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Mu]", "[", "v", "]"}]}], ")"}]}]}]}], "/.", 
          RowBox[{"y", "\[Rule]", 
           RowBox[{"v", "^", "2"}]}]}], "//", "PowerExpand"}], "//", 
        "Expand"}], ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Mu]", "[", "u", "]"}], "^", "2"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "-", 
            RowBox[{"1", "/", "u"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Mu]", "[", "u", "]"}]}]}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", "[", "v", "]"}], "^", "2"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"v", "-", 
           RowBox[{"1", "/", "v"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Mu]", "[", "v", "]"}]}]}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    SqrtBox["x"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "4"], "+", 
                    SuperscriptBox["b", "4"]}], ")"}], " ", "x"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}]}]]}], ")"}], "2"], 
                " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    SqrtBox["y"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a", "4"], "+", 
                    SuperscriptBox["b", "4"]}], ")"}], " ", "y"}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["y", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["b", "2"]}], ")"}], "2"]}], ")"}]}], "/.", 
             RowBox[{
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "4"], "+", 
                    SuperscriptBox["b", "4"]}], ")"}], " ", "x"}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["b", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "\[Rule]",
               " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", "^", "2"}], "+", 
                 RowBox[{"b", "^", "2"}]}], ")"}], "u", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Mu]", "[", "u", "]"}]}], ")"}]}]}]}], "/.", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"u", "^", "2"}]}]}], "/.", " ", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "4"], "+", 
                  SuperscriptBox["b", "4"]}], ")"}], " ", "y"}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], "\[Rule]", 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "^", "2"}], "+", 
               RowBox[{"b", "^", "2"}]}], ")"}], "v", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Mu]", "[", "v", "]"}]}], ")"}]}]}]}], "/.", 
          RowBox[{"y", "\[Rule]", 
           RowBox[{"v", "^", "2"}]}]}], "//", "PowerExpand"}], "//", 
        "Expand"}], ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Mu]", "[", "u", "]"}], "^", "2"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "-", 
            RowBox[{"1", "/", "u"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Mu]", "[", "u", "]"}]}]}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", "[", "v", "]"}], "^", "2"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"v", "-", 
           RowBox[{"1", "/", "v"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Mu]", "[", "v", "]"}]}]}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.601268097056356*^9, 3.601268276984088*^9}, {
   3.6012683506936817`*^9, 3.60126838801976*^9}, {3.601268471022794*^9, 
   3.601268487051887*^9}, {3.601468228254125*^9, 3.601468264785397*^9}, {
   3.6014683082104197`*^9, 3.601468320336884*^9}, {3.6157156746064863`*^9, 
   3.615715712359*^9}, 3.615719578094926*^9}],

Cell[TextData[{
 "X[j] is equal to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "j"], TraditionalForm]]],
 " as given in the paper.  This a vector of length 4. "
}], "Text",
 CellChangeTimes->{{3.61571939807554*^9, 3.615719441456952*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "[", "j_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixGamma", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"B1", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "+", 
          RowBox[{"B2", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ")"}], " ", 
        RowBox[{"MatrixInvGamma", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "k"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.615715072914486*^9, 3.6157150987919416`*^9}, {
  3.615715213832439*^9, 3.615715251500615*^9}, {3.6157153067945833`*^9, 
  3.61571531803757*^9}, {3.615718588903388*^9, 3.6157185911004744`*^9}, {
  3.615718645798634*^9, 3.6157186665656137`*^9}}],

Cell[TextData[{
 "These are the four relations given in the proof of Lemma 5.7 that are \
needed to check (i.e. we have left side subtracted by right side). We set \
s[u]=1-\[Mu][u] and then use the relations \[Mu][u]^2\[Rule]2\[Mu][u]+(a \
b/(a^2+b^2) )^2(u-1/u)^2 to simplify. Again, these computations work on our \
computer - depending on the version of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ", (1-\[Mu][u])(1-\[Mu][v]) may need to be replaced by \
(-1+\[Mu][u])(-1+\[Mu][v]) in order to achieve the same result (these \
computations make take some time)."
}], "Text",
 CellChangeTimes->{{3.615719448017055*^9, 3.6157195186772537`*^9}, {
  3.615720126328216*^9, 3.615720181454265*^9}, {3.618116436734644*^9, 
  3.618116444665395*^9}, {3.658475777022047*^9, 3.658475787441349*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"X", "[", "1", "]"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Mu]", "[", "u", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Mu]", "[", "v", "]"}]}], ")"}]}], "//", 
            "Simplify"}], ")"}], "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"Table", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"e1", " ", "e2"}], ")"}]}], " ", 
                  RowBox[{"y00", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}], 
                   "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"s", "[", "v", "]"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"e1", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "e2"}], ")"}]}], ")"}]}], " ", 
                  RowBox[{"y01", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}], 
                   "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"s", "[", "u", "]"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"e2", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "e1"}], ")"}]}], ")"}]}], 
                  RowBox[{"y10", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}], 
                   "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"s", "[", "u", "]"}], 
                  RowBox[{"s", "[", "v", "]"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"e1", "+", "e2", "-", 
                    RowBox[{"e1", " ", "e2"}]}], ")"}]}], " ", 
                  RowBox[{"y11", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}], 
                   "]"}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
              "1"}], "]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", "l1"}], ")"}]}]}], "/.", 
         RowBox[{
          RowBox[{"s", "[", "u", "]"}], "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"\[Mu]", "[", "u", "]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"s", "[", "v", "]"}], "\[Rule]", 
         RowBox[{"1", "-", 
          RowBox[{"\[Mu]", "[", "v", "]"}]}]}]}], "//", "Expand"}], ")"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", "[", "u", "]"}], "^", "2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[Mu]", "[", "u", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", " ", 
           RowBox[{"b", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "+", 
              RowBox[{"b", "^", "2"}]}], ")"}]}]}], " ", ")"}], "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "-", 
           RowBox[{"1", "/", "u"}]}], ")"}], "^", "2"}]}]}]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Mu]", "[", "v", "]"}], "^", "2"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"\[Mu]", "[", "v", "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", " ", 
          RowBox[{"b", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "+", 
             RowBox[{"b", "^", "2"}]}], ")"}]}]}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"v", "-", 
          RowBox[{"1", "/", "v"}]}], ")"}], "^", "2"}]}]}]}]}], "/.", 
   RowBox[{"c", "\[Rule]", 
    RowBox[{"a", " ", 
     RowBox[{"b", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "^", "2"}], "+", 
        RowBox[{"b", "^", "2"}]}], ")"}]}]}]}]}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.615715254495378*^9, 3.6157152563617163`*^9}, {
   3.6157153243088512`*^9, 3.615715504733129*^9}, {3.61571553721882*^9, 
   3.61571557253969*^9}, {3.615715607651424*^9, 3.615715621721326*^9}, {
   3.615715729011899*^9, 3.61571582404669*^9}, {3.615716124231*^9, 
   3.615716139581294*^9}, 3.615716299950409*^9, {3.61571678861765*^9, 
   3.615716796284115*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6157152567437763`*^9, {3.615715324874528*^9, 3.615715363035212*^9}, 
   3.615715413508359*^9, {3.615715542971012*^9, 3.615715568208548*^9}, {
   3.615715615866477*^9, 3.61571562233043*^9}, {3.615715717080605*^9, 
   3.615715766213703*^9}, 3.615715805448556*^9, 3.6157158900708237`*^9, 
   3.6157161614583063`*^9, 3.615716338139846*^9, 3.615716809496647*^9, 
   3.6157186097256317`*^9, 3.615718675159916*^9, 3.618116593193543*^9, 
   3.618135263616811*^9, 3.621053571006591*^9, 3.62107624171105*^9, 
   3.6584757340950613`*^9, 3.65847601544064*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"X", "[", "2", "]"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Mu]", "[", "u", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Mu]", "[", "v", "]"}]}], ")"}]}], "//", 
            "Simplify"}], ")"}], "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"Table", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"e1", " ", "e2"}], ")"}]}]}], " ", 
                  RowBox[{"y00", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}], 
                   "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"s", "[", "v", "]"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"e1", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "e2"}], ")"}]}], ")"}]}], " ", 
                  RowBox[{"y01", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}], 
                   "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"s", "[", "u", "]"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"e2", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "e1"}], ")"}]}], ")"}]}], 
                  RowBox[{"y10", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}], 
                   "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"s", "[", "u", "]"}], 
                  RowBox[{"s", "[", "v", "]"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"e1", "+", "e2", "-", 
                    RowBox[{"e1", " ", "e2"}]}], ")"}]}], " ", 
                  RowBox[{"y11", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}], 
                   "]"}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
              "1"}], "]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", "l2"}], ")"}]}]}], "/.", 
         RowBox[{
          RowBox[{"s", "[", "u", "]"}], "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"\[Mu]", "[", "u", "]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"s", "[", "v", "]"}], "\[Rule]", 
         RowBox[{"1", "-", 
          RowBox[{"\[Mu]", "[", "v", "]"}]}]}]}], "//", "Expand"}], ")"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", "[", "u", "]"}], "^", "2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[Mu]", "[", "u", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", " ", 
           RowBox[{"b", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "+", 
              RowBox[{"b", "^", "2"}]}], ")"}]}]}], " ", ")"}], "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "-", 
           RowBox[{"1", "/", "u"}]}], ")"}], "^", "2"}]}]}]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Mu]", "[", "v", "]"}], "^", "2"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"\[Mu]", "[", "v", "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", " ", 
          RowBox[{"b", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "+", 
             RowBox[{"b", "^", "2"}]}], ")"}]}]}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"v", "-", 
          RowBox[{"1", "/", "v"}]}], ")"}], "^", "2"}]}]}]}]}], "/.", 
   RowBox[{"c", "\[Rule]", 
    RowBox[{"a", " ", 
     RowBox[{"b", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "^", "2"}], "+", 
        RowBox[{"b", "^", "2"}]}], ")"}]}]}]}]}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.615718692541524*^9, 3.615718719250506*^9}, {
  3.615718771352317*^9, 3.6157187976737003`*^9}, {3.6157189009986753`*^9, 
  3.615718901143322*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.615718730927909*^9, 3.6157187832588673`*^9, 
  3.615718826314597*^9, 3.615718908480641*^9, 3.6181166005979767`*^9, 
  3.618135272015276*^9, 3.6210535782589293`*^9, 3.621076248268558*^9, 
  3.658475743559552*^9, 3.6584760245247726`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"X", "[", "3", "]"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Mu]", "[", "u", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Mu]", "[", "v", "]"}]}], ")"}]}], "//", 
            "Simplify"}], ")"}], "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"Table", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"e1", " ", "e2"}], ")"}]}]}], " ", 
                  RowBox[{"y00", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}], 
                   "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"s", "[", "v", "]"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"e1", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "e2"}], ")"}]}], ")"}]}], " ", 
                  RowBox[{"y01", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}], 
                   "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"s", "[", "u", "]"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"e2", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "e1"}], ")"}]}], ")"}]}], 
                  RowBox[{"y10", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}], 
                   "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"s", "[", "u", "]"}], 
                  RowBox[{"s", "[", "v", "]"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"e1", "+", "e2", "-", 
                    RowBox[{"e1", " ", "e2"}]}], ")"}]}], " ", 
                  RowBox[{"y11", "[", 
                   RowBox[{
                   "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}], 
                   "]"}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
              "1"}], "]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", "l3"}], ")"}]}]}], "/.", 
         RowBox[{
          RowBox[{"s", "[", "u", "]"}], "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"\[Mu]", "[", "u", "]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"s", "[", "v", "]"}], "\[Rule]", 
         RowBox[{"1", "-", 
          RowBox[{"\[Mu]", "[", "v", "]"}]}]}]}], "//", "Expand"}], ")"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", "[", "u", "]"}], "^", "2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[Mu]", "[", "u", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", " ", 
           RowBox[{"b", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "+", 
              RowBox[{"b", "^", "2"}]}], ")"}]}]}], " ", ")"}], "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "-", 
           RowBox[{"1", "/", "u"}]}], ")"}], "^", "2"}]}]}]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Mu]", "[", "v", "]"}], "^", "2"}], "\[Rule]", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"\[Mu]", "[", "v", "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", " ", 
          RowBox[{"b", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "+", 
             RowBox[{"b", "^", "2"}]}], ")"}]}]}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"v", "-", 
          RowBox[{"1", "/", "v"}]}], ")"}], "^", "2"}]}]}]}]}], "/.", 
   RowBox[{"c", "\[Rule]", 
    RowBox[{"a", " ", 
     RowBox[{"b", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "^", "2"}], "+", 
        RowBox[{"b", "^", "2"}]}], ")"}]}]}]}]}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.615718921448827*^9, 3.615718940544433*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.615718948734009*^9, 3.6181166081478853`*^9, 
  3.618135279388042*^9, 3.621053585187203*^9, 3.621076254837379*^9, 
  3.658475753073848*^9, 3.65847603362862*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"X", "[", "4", "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"\[Mu]", "[", "u", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"\[Mu]", "[", "v", "]"}]}], ")"}]}], "//", 
             "Simplify"}], ")"}], "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"Table", "[", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"e1", " ", "e2"}], ")"}]}], " ", 
                   RowBox[{"y00", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}],
                     "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"s", "[", "v", "]"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"e1", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "e2"}], ")"}]}], ")"}]}], " ", 
                   RowBox[{"y01", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}],
                     "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"s", "[", "u", "]"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"e2", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "e1"}], ")"}]}], ")"}]}], 
                   RowBox[{"y10", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}],
                     "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"s", "[", "u", "]"}], 
                   RowBox[{"s", "[", "v", "]"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"e1", "+", "e2", "-", 
                    RowBox[{"e1", " ", "e2"}]}], ")"}]}], " ", 
                   RowBox[{"y11", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "u", ",", "v", ",", "e1", ",", "e2"}],
                     "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
               "1"}], "]"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "l4"}], ")"}]}]}], "/.", 
          RowBox[{
           RowBox[{"s", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"1", "-", 
            RowBox[{"\[Mu]", "[", "u", "]"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"s", "[", "v", "]"}], "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"\[Mu]", "[", "v", "]"}]}]}]}], "//", "Expand"}], ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Mu]", "[", "u", "]"}], "^", "2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Mu]", "[", "u", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", " ", 
            RowBox[{"b", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "^", "2"}], "+", 
               RowBox[{"b", "^", "2"}]}], ")"}]}]}], " ", ")"}], "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "-", 
            RowBox[{"1", "/", "u"}]}], ")"}], "^", "2"}]}]}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", "[", "v", "]"}], "^", "2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[Mu]", "[", "v", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", " ", 
           RowBox[{"b", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "+", 
              RowBox[{"b", "^", "2"}]}], ")"}]}]}], ")"}], "^", "2"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"v", "-", 
           RowBox[{"1", "/", "v"}]}], ")"}], "^", "2"}]}]}]}]}], "/.", 
    RowBox[{"c", "\[Rule]", 
     RowBox[{"a", " ", 
      RowBox[{"b", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "^", "2"}], "+", 
         RowBox[{"b", "^", "2"}]}], ")"}]}]}]}]}], "//", "Simplify"}], 
  ")"}]], "Input",
 CellChangeTimes->{{3.615718956166546*^9, 3.61571898028874*^9}, {
  3.615719874013303*^9, 3.615719889630269*^9}, {3.615719958344017*^9, 
  3.6157200398168573`*^9}, {3.61572008466926*^9, 3.615720100874605*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6157189763899*^9, 3.615719040474053*^9, 3.6157196096112432`*^9, 
   3.6157199061215076`*^9, 3.6157200161827583`*^9, {3.615720093651992*^9, 
   3.615720109645512*^9}, 3.618116616469611*^9, 3.618135287496623*^9, 
   3.621053592957657*^9, 3.621076261619205*^9, 3.6584757638633204`*^9, 
   3.658476044174025*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Proof of Lemma 5.11 and Lemma 5.12", "Subsubsection",
 CellChangeTimes->{{3.61811641293911*^9, 3.61811641637147*^9}, {
  3.618121324491645*^9, 3.618121327153243*^9}, {3.621053251822928*^9, 
  3.6210532547538013`*^9}}],

Cell[TextData[{
 "We define out ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["F", 
     RowBox[{
      SubscriptBox["\[Delta]", "1"], ",", 
      SubscriptBox["\[Delta]", "2"]}]], "(", 
    RowBox[{
     SubscriptBox["u", "1"], ",", 
     SubscriptBox["u", "2"], ",", 
     SubscriptBox["\[CurlyEpsilon]", "1"], ",", 
     SubscriptBox["\[CurlyEpsilon]", "2"], ",", 
     SubscriptBox["\[Gamma]", "1"], ",", 
     SubscriptBox["\[Gamma]", "2"]}], ")"}], TraditionalForm]]],
 " and write it as F[d1,d2,u1,u2,e1,e2,g1,g2] (this is defined before the \
statemtent of Lemma 5.11:"
}], "Text",
 CellChangeTimes->{{3.6181164657766314`*^9, 3.618116476193592*^9}, {
  3.618116730717901*^9, 3.618116866848125*^9}, {3.621053257050905*^9, 
  3.6210532571854343`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{
   "d1_", ",", "d2_", ",", "u1_", ",", "u2_", ",", "e1_", ",", "e2_", ",", 
    "g1_", ",", "g2_", ",", "k1_", ",", "k2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{"I", "^", 
              RowBox[{"(", 
               RowBox[{"g1", "+", " ", "g2", "+", "1"}], ")"}]}]}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"d2", " ", "g1"}], "+", 
              RowBox[{"d1", " ", "g2"}], "-", 
              RowBox[{"g1", " ", "g2"}]}], ")"}]}], " ", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<y\>\"", ",", 
               RowBox[{"ToString", "[", "d1", "]"}], ",", 
               RowBox[{"ToString", "[", "d2", "]"}]}], "]"}], "]"}], "[", 
            RowBox[{"a", ",", "1", ",", 
             RowBox[{
              RowBox[{"-", "I"}], " ", "u1"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], " ", "u2"}], ",", "g1", ",", "g2"}], "]"}], 
           " ", 
           RowBox[{"u1", "^", "g1"}], " ", 
           RowBox[{"u2", "^", "g2"}], " ", 
           RowBox[{"Product", "[", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"h", "[", 
                   RowBox[{
                    RowBox[{"g", "[", "j", "]"}], ",", 
                    RowBox[{"e", "[", "j", "]"}]}], "]"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"a", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"g", "[", "j", "]"}]}], ")"}]}]}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"h", "[", 
                    RowBox[{
                    RowBox[{"e", "[", "j", "]"}], ",", 
                    RowBox[{"g", "[", "j", "]"}]}], "]"}]}], ")"}]}], " ", 
                  "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"a", " ", "I", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", "j", "]"}], "-", 
                    RowBox[{"1", "/", 
                    RowBox[{"u", "[", "j", "]"}]}]}], ")"}]}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"h", "[", 
                    RowBox[{
                    RowBox[{"g", "[", "j", "]"}], ",", 
                    RowBox[{"e", "[", "j", "]"}]}], "]"}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"a", "^", "2"}]}], ")"}]}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"h", "[", 
                    RowBox[{
                    RowBox[{"e", "[", "j", "]"}], ",", 
                    RowBox[{"g", "[", "j", "]"}]}], "]"}]}], ")"}]}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"k", "[", "j", "]"}]}], ")"}]}], " ", "-", 
               RowBox[{
                RowBox[{"k", "[", "j", "]"}], 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"h", "[", 
                   RowBox[{
                    RowBox[{"g", "[", "j", "]"}], ",", 
                    RowBox[{"e", "[", "j", "]"}]}], "]"}]}], ")"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"a", "^", "2"}]}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"h", "[", 
                    RowBox[{
                    RowBox[{"g", "[", "j", "]"}], ",", 
                    RowBox[{"e", "[", "j", "]"}]}], "]"}]}], ")"}]}]}]}], 
              ")"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "/.", 
          RowBox[{
           RowBox[{"u", "[", "1", "]"}], "\[Rule]", "u1"}]}], "/.", 
         RowBox[{
          RowBox[{"u", "[", "2", "]"}], "\[Rule]", "u2"}]}], "/.", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Rule]", "e1"}]}], "/.", 
       RowBox[{
        RowBox[{"e", "[", "2", "]"}], "\[Rule]", "e2"}]}], "/.", 
      RowBox[{
       RowBox[{"g", "[", "1", "]"}], "\[Rule]", "g1"}]}], "/.", 
     RowBox[{
      RowBox[{"g", "[", "2", "]"}], "\[Rule]", "g2"}]}], "/.", 
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], "\[Rule]", "k1"}]}], "/.", 
   RowBox[{
    RowBox[{"k", "[", "2", "]"}], "\[Rule]", "k2"}]}]}]], "Input",
 CellChangeTimes->{{3.618116829683343*^9, 3.618116847682124*^9}, {
   3.618116891417603*^9, 3.618116941135854*^9}, {3.618116985242371*^9, 
   3.618117193348982*^9}, {3.618117358687996*^9, 3.6181173610033712`*^9}, {
   3.618117738961871*^9, 3.618117739486494*^9}, {3.6181179781502943`*^9, 
   3.618117997895564*^9}, {3.618118152586379*^9, 3.618118155071228*^9}, {
   3.618118230635391*^9, 3.618118233708849*^9}, 3.618118363787601*^9, {
   3.618119309621727*^9, 3.618119334054983*^9}, {3.618119806799843*^9, 
   3.6181198393579493`*^9}, {3.618119952490109*^9, 3.618119969613378*^9}, {
   3.618120148890221*^9, 3.6181201527935123`*^9}, {3.618120221780429*^9, 
   3.618120224484889*^9}, {3.618120683572566*^9, 3.618120700325514*^9}, {
   3.618121052424787*^9, 3.618121101797616*^9}, {3.6181211318196077`*^9, 
   3.618121141225709*^9}, {3.618130637970065*^9, 3.618130644849015*^9}, {
   3.618131191689719*^9, 3.618131192500362*^9}, {3.6181314484524107`*^9, 
   3.618131449626408*^9}}],

Cell["\<\
The next four relations check the relations that are listed in the proof of \
Lemma 5.11, by taking the left-side and subtracting the rightside.  We \
perform this computation as a matrix with rows indexed by e1 (either 0 or 1) \
and columns indexed by e2 (either 0 or 1)\[AliasDelimiter]:\
\>", "Text",
 CellChangeTimes->{{3.618129377237958*^9, 3.618129407913434*^9}, {
  3.618134346153967*^9, 3.618134415969687*^9}, {3.621053263778225*^9, 
  3.621053263992337*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
        "1", ",", "1", ",", "u1", ",", "u2", ",", "e1", ",", "e2", ",", "g1", 
         ",", "g2", ",", "0", ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"e1", "+", "e2", "+", "1"}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"e1", " ", "e2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], " ", 
       RowBox[{"u1", "^", "e1"}], " ", 
       RowBox[{"u2", "^", "e2"}], " ", 
       RowBox[{"y00", "[", 
        RowBox[{"a", ",", "1", ",", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "u1"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}]}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.618120726355948*^9, 3.6181207950804033`*^9}, {
  3.618121108975025*^9, 3.618121115960856*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.618120761022403*^9, 3.6181207648831367`*^9}, 
   3.618120799982016*^9, {3.618121118324934*^9, 3.618121145296391*^9}, 
   3.618130647478416*^9, 3.618131194160109*^9, 3.618134329811845*^9, 
   3.618135287666461*^9, 3.6210535931387453`*^9, 3.6210762617499037`*^9, 
   3.658475764328969*^9, 3.6584760484453583`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
        "1", ",", "1", ",", "u1", ",", "u2", ",", "e1", ",", "e2", ",", "g1", 
         ",", "g2", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"e1", "+", "e2", "+", "1"}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "+", "e1", "+", 
          RowBox[{"e1", " ", "e2"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], " ", 
       RowBox[{"u1", "^", "e1"}], " ", 
       RowBox[{"u2", "^", "e2"}], " ", 
       RowBox[{"y01", "[", 
        RowBox[{"a", ",", "1", ",", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "u1"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}]}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.618121157014209*^9, 3.618121183223814*^9}, {
  3.618121226707939*^9, 3.618121270651868*^9}, {3.61812135548147*^9, 
  3.618121399637126*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6181211778978*^9, 3.6181211843524437`*^9}, {
   3.618121228584351*^9, 3.61812124023348*^9}, 3.618121271096121*^9, {
   3.618121366310925*^9, 3.618121400047174*^9}, 3.618130648235347*^9, {
   3.618131195148798*^9, 3.618131199424591*^9}, 3.6181314795794067`*^9, 
   3.6181343307752647`*^9, 3.61813528777525*^9, 3.62105359326785*^9, 
   3.621076261847308*^9, 3.658475764522161*^9, 3.658476048589724*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
        "1", ",", "1", ",", "u1", ",", "u2", ",", "e1", ",", "e2", ",", "g1", 
         ",", "g2", ",", "1", ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"e1", "+", "e2", "+", "1"}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "+", "e2", "+", 
          RowBox[{"e1", " ", "e2"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], " ", 
       RowBox[{"u1", "^", "e1"}], " ", 
       RowBox[{"u2", "^", "e2"}], " ", 
       RowBox[{"y10", "[", 
        RowBox[{"a", ",", "1", ",", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "u1"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}]}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.6181212948816*^9, 3.6181213126370792`*^9}, {
  3.6181214054802856`*^9, 3.618121415331078*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.618121305349786*^9, 3.618121313247274*^9}, {
   3.618121412849931*^9, 3.618121416343482*^9}, 3.6181306489618187`*^9, 
   3.618131200341139*^9, 3.6181314816111403`*^9, 3.618134331560145*^9, 
   3.618135287854478*^9, 3.621053593369378*^9, 3.621076261936864*^9, 
   3.658475764692747*^9, 3.6584760487357683`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
        "1", ",", "1", ",", "u1", ",", "u2", ",", "e1", ",", "e2", ",", "g1", 
         ",", "g2", ",", "1", ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"e1", "+", "e2", "+", "1"}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", "+", "e1", "+", "e2", "+", 
          RowBox[{"e1", " ", "e2"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], " ", 
       RowBox[{"u1", "^", "e1"}], " ", 
       RowBox[{"u2", "^", "e2"}], " ", 
       RowBox[{"y11", "[", 
        RowBox[{"a", ",", "1", ",", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "u1"}], ",", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}]}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.618121335856449*^9, 3.618121336457905*^9}, {
  3.618121421682547*^9, 3.6181214331737337`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6181214291400137`*^9, 3.618121433872991*^9}, 
   3.618130649678074*^9, 3.6181312014541492`*^9, 3.618134332413701*^9, 
   3.618135287968562*^9, 3.621053593481703*^9, 3.6210762620012074`*^9, 
   3.658475764841667*^9, 3.658476048869871*^9}]
}, Open  ]],

Cell["\<\
For the relations in lemma 5.12, we define  a term which is equal to s(u)^2, \
where s(u)=\[Sqrt](1+c^2(u-1/u)^2) for c=a/(1+a^2). (We are in the regime \
when b=1)\
\>", "Text",
 CellChangeTimes->{{3.618134429011134*^9, 3.6181345251195707`*^9}, {
  3.621053271962995*^9, 3.621053272133155*^9}, {3.621076497302973*^9, 
  3.621076525377494*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2", "[", "u_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"a", "^", "2"}]}], ")"}]}], ")"}], "^", "2"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "-", 
       RowBox[{"1", "/", "u"}]}], ")"}], "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6181308048434134`*^9, 3.6181308324141827`*^9}}],

Cell["\<\
We now check the four relations given in (5.56) to (5.59) by checking the \
left -side substracted by the right side.  We check this as a table in terms \
of e1, e2, k1, k2.\
\>", "Text",
 CellChangeTimes->{{3.6181345412382393`*^9, 3.6181346190532627`*^9}, {
  3.621053289680242*^9, 3.621053291683506*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
        "0", ",", "0", ",", "u1", ",", "u2", ",", "e1", ",", "e2", ",", "g1", 
         ",", "g2", ",", "k1", ",", "k2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", "  ", 
     RowBox[{
      RowBox[{"I", "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", "e1", "+", "e2"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", "e1", "+", "e2", "+", 
         RowBox[{"e1", " ", "e2"}], "+", 
         RowBox[{"k2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e1"}], ")"}]}], "+", 
         RowBox[{"k1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e2"}], ")"}]}]}], ")"}]}], "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"s2", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "u1"}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{"1", "-", "k1"}], ")"}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"s2", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "u2"}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{"1", "-", "k2"}], ")"}], ")"}]}], 
      RowBox[{"u1", "^", "e1"}], " ", 
      RowBox[{"u2", "^", "e2"}], " ", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<y\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"1", "-", "k1"}], "]"}], ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"1", "-", "k2"}], "]"}]}], "]"}], "]"}], "[", 
       RowBox[{"a", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "u1"}], ",", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}]}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"e2", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.61813019270652*^9, 3.618130197622401*^9}, {
  3.618130301654057*^9, 3.618130315684331*^9}, {3.618130518925158*^9, 
  3.618130553607852*^9}, {3.618130585434376*^9, 3.61813059874608*^9}, {
  3.6181306622006063`*^9, 3.618130677820179*^9}, {3.618130724036446*^9, 
  3.618130743267838*^9}, {3.618130781640869*^9, 3.618130802150446*^9}, {
  3.6181308353127728`*^9, 3.618131034219832*^9}, {3.61813158142169*^9, 
  3.6181316380232153`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.618130554171273*^9, {3.618130595558113*^9, 3.618130599986081*^9}, {
   3.6181306506689787`*^9, 3.618130675658379*^9}, 3.618130937413724*^9, {
   3.618130979901691*^9, 3.6181310307786627`*^9}, 3.618131078919532*^9, {
   3.618131587862584*^9, 3.618131615742038*^9}, 3.6181343387262917`*^9, 
   3.618135288302182*^9, 3.62105359383251*^9, 3.6210762622665663`*^9, 
   3.6584758329155903`*^9, 3.6584760493636427`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
        "0", ",", "1", ",", "u1", ",", "u2", ",", "e1", ",", "e2", ",", "g1", 
         ",", "g2", ",", "k1", ",", "k2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", "  ", 
     RowBox[{
      RowBox[{"I", "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", "e1", "+", "e2"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", "e2", "+", 
         RowBox[{"e1", " ", "e2"}], "+", 
         RowBox[{"k2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e1"}], ")"}]}], "+", 
         RowBox[{"k1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e2"}], ")"}]}]}], ")"}]}], "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"s2", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "u1"}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{"1", "-", "k1"}], ")"}], ")"}]}], " ", 
      RowBox[{"u1", "^", "e1"}], " ", 
      RowBox[{"u2", "^", "e2"}], " ", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<y\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"1", "-", "k1"}], "]"}], ",", 
          RowBox[{"ToString", "[", "k2", "]"}]}], "]"}], "]"}], "[", 
       RowBox[{"a", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "u1"}], ",", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}]}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"e2", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.618131658394733*^9, 3.618131699671049*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.618131687275964*^9, 3.618131700826891*^9}, 
   3.618135288564496*^9, 3.6210535941002083`*^9, 3.621076262497284*^9, 
   3.658475838212697*^9, 3.658476049732092*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
        "1", ",", "0", ",", "u1", ",", "u2", ",", "e1", ",", "e2", ",", "g1", 
         ",", "g2", ",", "k1", ",", "k2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", "  ", 
     RowBox[{
      RowBox[{"I", "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", "e1", "+", "e2"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", "e1", "+", 
         RowBox[{"e1", " ", "e2"}], "+", 
         RowBox[{"k2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e1"}], ")"}]}], "+", 
         RowBox[{"k1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e2"}], ")"}]}]}], ")"}]}], "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], "  ", 
      RowBox[{
       RowBox[{"s2", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "u2"}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{"1", "-", "k2"}], ")"}], ")"}]}], 
      RowBox[{"u1", "^", "e1"}], " ", 
      RowBox[{"u2", "^", "e2"}], " ", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<y\>\"", ",", 
          RowBox[{"ToString", "[", "k1", "]"}], ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"1", "-", "k2"}], "]"}]}], "]"}], "]"}], "[", 
       RowBox[{"a", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "u1"}], ",", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}]}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"e2", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.6181319026144037`*^9, 3.618131914576305*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.618131915431518*^9, 3.6181352889115753`*^9, 
  3.6210535944108267`*^9, 3.621076262730095*^9, 3.658475841228112*^9, 
  3.6584760500942507`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
        "1", ",", "1", ",", "u1", ",", "u2", ",", "e1", ",", "e2", ",", "g1", 
         ",", "g2", ",", "k1", ",", "k2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", "  ", 
     RowBox[{
      RowBox[{"I", "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", "e1", "+", "e2"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e1", " ", "e2"}], "+", 
         RowBox[{"k2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e1"}], ")"}]}], "+", 
         RowBox[{"k1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e2"}], ")"}]}]}], ")"}]}], "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], 
      RowBox[{"u1", "^", "e1"}], " ", 
      RowBox[{"u2", "^", "e2"}], " ", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<y\>\"", ",", 
          RowBox[{"ToString", "[", "k1", "]"}], ",", 
          RowBox[{"ToString", "[", "k2", "]"}]}], "]"}], "]"}], "[", 
       RowBox[{"a", ",", "1", ",", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "u1"}], ",", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}]}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"e2", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.6181319220541363`*^9, 3.61813193815695*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.618131939368895*^9, 3.618135289077845*^9, 
  3.621053594608227*^9, 3.6210762629125338`*^9, 3.658475854652854*^9, 
  3.6584760503311462`*^9}]
}, Open  ]],

Cell["\<\
We check the four relations (5.61)  to (5.64) by checking the left side \
subtracted by the right side. For the first three terms, we do not subtract \
anything. \
\>", "Text",
 CellChangeTimes->{{3.618134696647893*^9, 3.618134781971615*^9}, {
  3.621053301583469*^9, 3.621053304985771*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"1", "+", "e1", "+", "e2"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "d2"}], ")"}], "e1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "d1"}], ")"}], "e2"}], "+", 
           RowBox[{"e1", " ", "e2"}], "+", 
           RowBox[{"g2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "e1"}], ")"}]}], "+", 
           RowBox[{"g1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "e2"}], ")"}]}]}], ")"}]}], "  ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u1"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "g1"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "d1"}], ")"}]}], "+", "g1"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u2"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "g2"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "d2"}], ")"}]}], "+", "g2"}], ")"}]}], 
        RowBox[{"u1", "^", "e1"}], " ", 
        RowBox[{"u2", "^", "e2"}], " ", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<y\>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"1", "-", 
              RowBox[{"h", "[", 
               RowBox[{"g1", ",", "d1"}], "]"}]}], "]"}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"1", "-", 
              RowBox[{"h", "[", 
               RowBox[{"g2", ",", "d2"}], "]"}]}], "]"}]}], "]"}], "]"}], "[", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u1"}], ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", "Simplify"}], 
  "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.618132137564316*^9, 3.618132157801036*^9}, {
  3.618132219053444*^9, 3.618132312141025*^9}, {3.6181323817923403`*^9, 
  3.618132462153672*^9}, {3.618132511558601*^9, 3.6181325139165897`*^9}, {
  3.618133072416556*^9, 3.6181330745463867`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.618132442737199*^9, 3.618132465444199*^9}, 
   3.618132519329762*^9, 3.618133076621171*^9, 3.61813528915794*^9, 
   3.621053594710267*^9, 3.621076262992264*^9, 3.658475857902313*^9, 
   3.6584760504961348`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"1", "+", "e1", "+", "e2"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "d2"}], ")"}], "e1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "d1"}], ")"}], "e2"}], "+", 
           RowBox[{"e1", " ", "e2"}], "+", 
           RowBox[{"g2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "e1"}], ")"}]}], "+", 
           RowBox[{"g1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "e2"}], ")"}]}], "+", "1", "+", "d2"}], 
          ")"}]}], "  ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u1"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "g1"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "d1"}], ")"}]}], "+", "g1"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u2"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "g2"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "d2"}], ")"}]}], "+", "g2"}], ")"}]}], 
        RowBox[{"u1", "^", "e1"}], " ", 
        RowBox[{"u2", "^", "e2"}], " ", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<y\>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"1", "-", 
              RowBox[{"h", "[", 
               RowBox[{"g1", ",", "d1"}], "]"}]}], "]"}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"1", "-", 
              RowBox[{"h", "[", 
               RowBox[{"g2", ",", "d2"}], "]"}]}], "]"}]}], "]"}], "]"}], "[", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u1"}], ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", "Simplify"}], 
  "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.618133130683371*^9, 3.61813313220713*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.618133140436289*^9, 3.6181352892368803`*^9, 
  3.6210535948002996`*^9, 3.621076263056287*^9, 3.658475860592702*^9, 
  3.658476051496437*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", "^", 
         RowBox[{"(", 
          RowBox[{"1", "+", "e1", "+", "e2"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "d2"}], ")"}], "e1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "d1"}], ")"}], "e2"}], "+", 
           RowBox[{"e1", " ", "e2"}], "+", 
           RowBox[{"g2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "e1"}], ")"}]}], "+", 
           RowBox[{"g1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "e2"}], ")"}]}], "+", "1", "+", "d1"}], 
          ")"}]}], "  ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u1"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "g1"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "d1"}], ")"}]}], "+", "g1"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u2"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "g2"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "d2"}], ")"}]}], "+", "g2"}], ")"}]}], 
        RowBox[{"u1", "^", "e1"}], " ", 
        RowBox[{"u2", "^", "e2"}], " ", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<y\>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"1", "-", 
              RowBox[{"h", "[", 
               RowBox[{"g1", ",", "d1"}], "]"}]}], "]"}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"1", "-", 
              RowBox[{"h", "[", 
               RowBox[{"g2", ",", "d2"}], "]"}]}], "]"}]}], "]"}], "]"}], "[", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u1"}], ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", "Simplify"}], 
  "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.618133175214162*^9, 3.61813317536304*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.618133176032999*^9, 3.618135289304194*^9, 
  3.621053594899507*^9, 3.621076263136319*^9, 3.658475863191663*^9, 
  3.6584760520558643`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"I", "^", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e1", "+", "e2"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "d2"}], ")"}], "e1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "d1"}], ")"}], "e2"}], "+", 
            RowBox[{"e1", " ", "e2"}], "+", 
            RowBox[{"g2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "e1"}], ")"}]}], "+", 
            RowBox[{"g1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "e2"}], ")"}]}], "+", "1", "+", "d1", "+", 
            "1", "+", "d2"}], ")"}]}], "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "u1"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", "g1"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", "d1"}], ")"}]}], "+", "g1"}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "u2"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", "g2"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", "d2"}], ")"}]}], "+", "g2"}], ")"}]}], 
         RowBox[{"u1", "^", "e1"}], " ", 
         RowBox[{"u2", "^", "e2"}], " ", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"\"\<y\>\"", ",", 
             RowBox[{"ToString", "[", 
              RowBox[{"1", "-", 
               RowBox[{"h", "[", 
                RowBox[{"g1", ",", "d1"}], "]"}]}], "]"}], ",", 
             RowBox[{"ToString", "[", 
              RowBox[{"1", "-", 
               RowBox[{"h", "[", 
                RowBox[{"g2", ",", "d2"}], "]"}]}], "]"}]}], "]"}], "]"}], 
          "[", 
          RowBox[{"a", ",", "1", ",", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "u1"}], ",", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"g1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"g2", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d2", ",", "0", ",", "1"}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], "-", 
    RowBox[{"4", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"I", "^", 
             RowBox[{"(", 
              RowBox[{"1", "+", "e1", "+", "e2"}], ")"}]}]}], ")"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k1", 
              RowBox[{"(", 
               RowBox[{"1", "+", "e2"}], ")"}]}], "+", 
             RowBox[{"k2", 
              RowBox[{"(", 
               RowBox[{"1", "+", "e1"}], ")"}]}], " ", "+", 
             RowBox[{"e1", " ", "e2"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], " ", 
          RowBox[{"u1", "^", "e1"}], " ", 
          RowBox[{"u2", "^", "e2"}], " ", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<y\>\"", ",", 
              RowBox[{"ToString", "[", "k1", "]"}], ",", 
              RowBox[{"ToString", "[", "k2", "]"}]}], "]"}], "]"}], "[", 
           RowBox[{"a", ",", "1", ",", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "u1"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "u2"}], ",", "e1", ",", "e2"}], "]"}], 
          " ", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "u1"}], "]"}], "^", "k1"}], " ", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "u2"}], "]"}], "^", "k2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], "//", 
   "Simplify"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.618133187427555*^9, 3.6181333521331367`*^9}, 
   3.618133424069353*^9, {3.618133685627348*^9, 3.618133697483073*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6181333328079844`*^9, 3.618133344361116*^9}, {
   3.6181334100131273`*^9, 3.618133425918193*^9}, {3.6181336890276003`*^9, 
   3.618133698187913*^9}, 3.618135289451441*^9, 3.621053595050633*^9, 
   3.621076263232347*^9, 3.6584758704243727`*^9, 3.658476052543453*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Proof of Lemma 5.13", "Subsubsection",
 CellChangeTimes->{{3.6181416766761703`*^9, 3.618141706943939*^9}, {
  3.621053328971613*^9, 3.6210533295960693`*^9}}],

Cell[TextData[{
 "We give the computer algebra computation that is used in the proof of Lemma \
5.13.  This is verfication that the coefficients are correct.  Again, this \
proof is reliant on the version of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " - these computations run on our computer. We first define ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["B", 
     RowBox[{"\[CurlyEpsilon]", ",", "\[Delta]"}]], "(", 
    RowBox[{
     SubscriptBox["u", "1"], ",", 
     SubscriptBox["u", "2"]}], ")"}], TraditionalForm]]],
 "which we write as B[u1,u2,e,d] and",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["y", 
     RowBox[{
      SubscriptBox["\[CurlyEpsilon]", "1"], ",", 
      SubscriptBox["\[CurlyEpsilon]", "2"]}]], "(", 
    RowBox[{
     SubscriptBox["u", "1"], ",", 
     SubscriptBox["u", "2"], ",", 
     SubscriptBox["v", "1"], ",", 
     SubscriptBox["v", "2"]}], ")"}], TraditionalForm]]],
 "which we write as y[u1,u2,v1,v2,e1,e2]."
}], "Text",
 CellChangeTimes->{{3.618141711800519*^9, 3.6181418254473886`*^9}, {
  3.618141861939827*^9, 3.618141947048191*^9}, {3.621053334054092*^9, 
  3.621053334208775*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "[", 
   RowBox[{"u1_", ",", "u2_", ",", "e_", ",", "d_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", 
        RowBox[{"(", 
         RowBox[{"u1", "+", 
          RowBox[{"1", "/", "u1"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "-", "d"}], ")"}]}]}], 
    RowBox[{"u2", "^", 
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}]}]}], " ", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"2", "e"}], ")"}]}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "-", "d"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", " ", "I", 
      RowBox[{"(", 
       RowBox[{"u1", "-", 
        RowBox[{"1", "/", "u1"}]}], ")"}]}], ")"}], "^", "d"}], " ", "+", "1",
    "+", "d"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"y", "[", 
   RowBox[{
   "u1_", ",", "u2_", ",", "v1_", ",", "v2_", ",", "e1_", ",", "e2_"}], "]"}],
   ":=", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"I", "^", 
       RowBox[{"(", 
        RowBox[{"e2", "+", "1"}], ")"}]}]}], 
     RowBox[{"B", "[", 
      RowBox[{"u1", ",", "u2", ",", "0", ",", "e1"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"v1", "^", 
        RowBox[{"(", 
         RowBox[{"1", "-", "e2"}], ")"}]}], " ", "+", 
       RowBox[{"a", "  ", 
        RowBox[{"v1", "^", 
         RowBox[{"(", "e2", ")"}]}], "v2"}]}], ")"}]}], " ", "-", 
    RowBox[{
     RowBox[{"I", "^", 
      RowBox[{"(", 
       RowBox[{"2", "-", "e2"}], ")"}]}], 
     RowBox[{"B", "[", 
      RowBox[{"u1", ",", "u2", ",", "1", ",", 
       RowBox[{"1", "-", "e1"}]}], "]"}], "u1", " ", "v1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"v1", "^", 
         RowBox[{"(", "e2", ")"}]}]}], "+", 
       RowBox[{"v2", " ", 
        RowBox[{"v1", "^", 
         RowBox[{"(", 
          RowBox[{"1", "-", "e2"}], ")"}]}]}]}], " ", ")"}]}]}], 
   ")"}]}]], "Input"],

Cell["\<\
We now compute the last equation given in Lemma 5.15. We first make the \
relevant substitutions as given in the left side of that equation. We call \
the result lem515a:\
\>", "Text",
 CellChangeTimes->{{3.618142022626685*^9, 3.618142076470892*^9}, {
  3.618142816113936*^9, 3.6181428440867434`*^9}, {3.618142981991777*^9, 
  3.618142988925509*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lem513a", "=", 
  RowBox[{"(", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{
         RowBox[{
          RowBox[{"y", "[", 
           RowBox[{"u1", " ", ",", " ", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[Mu]", "[", 
                 RowBox[{
                  RowBox[{"-", "u1"}], " ", "I"}], "]"}]}], "/", 
               RowBox[{"(", 
                RowBox[{"c", 
                 RowBox[{"(", 
                  RowBox[{"u1", "+", 
                   RowBox[{"1", "/", "u1"}]}], ")"}]}], ")"}]}], ")"}]}], ",", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[Mu]", "[", 
                 RowBox[{
                  RowBox[{"-", "v2"}], " ", "I"}], "]"}]}], "/", 
               RowBox[{"(", 
                RowBox[{"c", 
                 RowBox[{"(", 
                  RowBox[{"v2", "+", 
                   RowBox[{"1", "/", "v2"}]}], ")"}]}], ")"}]}], ")"}]}], ",",
             "v2", ",", "e1", ",", "e2"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"u1", "^", "2"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"\[Mu]", "[", 
                   RowBox[{
                    RowBox[{"-", "v2"}], " ", "I"}], "]"}]}], "/", 
                 RowBox[{"(", 
                  RowBox[{"c", 
                   RowBox[{"(", 
                    RowBox[{"v2", "+", 
                    RowBox[{"1", "/", "v2"}]}], ")"}]}], ")"}]}], ")"}], 
               ")"}], "^", "2"}]}]}], ")"}]}], "/", "v2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "Factor"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.618142047297686*^9, 3.618142060961734*^9}, {
  3.618142118686675*^9, 3.618142119855174*^9}, {3.618142759105914*^9, 
  3.618142759698907*^9}, {3.618142791286189*^9, 3.6181427916953363`*^9}, {
  3.621053339958951*^9, 3.6210533401303253`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a"}], " ", 
           SuperscriptBox["c", "3"]}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["c", "3"], " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["c", "3"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["c", "3"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{"a", " ", 
           SuperscriptBox["c", "3"], " ", 
           SuperscriptBox["v2", "4"]}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["c", "3"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{"a", " ", "c", " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{"a", " ", "c", " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{"2", " ", "a", " ", "c", " ", 
           SuperscriptBox["v2", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Mu]", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Mu]", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}], "2"]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", " ", "u1"}], "+", 
          RowBox[{"c", " ", "u1", " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{"v2", " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", " ", "u1"}], "+", 
          RowBox[{"c", " ", "u1", " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{"v2", " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], ")"}]}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["c", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["u1", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["v2", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["u1", "2"], " ", 
         SuperscriptBox["v2", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["v2", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["u1", "2"], " ", 
         SuperscriptBox["v2", "4"]}], "-", 
        RowBox[{"a", " ", 
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["v2", "2"], " ", 
         RowBox[{"\[Mu]", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
        RowBox[{"a", " ", 
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["u1", "2"], " ", 
         SuperscriptBox["v2", "2"], " ", 
         RowBox[{"\[Mu]", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
        RowBox[{"a", " ", 
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["v2", "4"], " ", 
         RowBox[{"\[Mu]", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
        RowBox[{"a", " ", 
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["u1", "2"], " ", 
         SuperscriptBox["v2", "4"], " ", 
         RowBox[{"\[Mu]", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "c", " ", 
         SuperscriptBox["v2", "2"], " ", 
         RowBox[{"\[Mu]", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
         RowBox[{"\[Mu]", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "c", " ", 
         SuperscriptBox["v2", "4"], " ", 
         RowBox[{"\[Mu]", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
         RowBox[{"\[Mu]", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
        RowBox[{"2", " ", "c", " ", 
         SuperscriptBox["v2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Mu]", "[", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}], "2"]}], "-", 
        RowBox[{"a", " ", 
         SuperscriptBox["v2", "2"], " ", 
         RowBox[{"\[Mu]", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Mu]", "[", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}], "2"]}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "c", " ", "v2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", " ", "u1"}], "+", 
          RowBox[{"c", " ", "u1", " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{"v2", " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", " ", "u1"}], "+", 
          RowBox[{"c", " ", "u1", " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{"v2", " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], ")"}]}], 
       ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["u1", "2"]}], "+", 
          RowBox[{"4", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "4"]}], "-", 
          RowBox[{"c", " ", 
           SuperscriptBox["u1", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}]}], "-", 
          RowBox[{"2", " ", "c", " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}]}], "-", 
          RowBox[{"c", " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "4"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{"c", " ", 
           SuperscriptBox["u1", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", 
           SuperscriptBox["u1", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
          RowBox[{"c", " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{"c", " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["u1", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{"a", " ", 
           SuperscriptBox["v2", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Mu]", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}], "2"]}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Mu]", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}], "2"]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "u1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", " ", "u1"}], "+", 
          RowBox[{"c", " ", "u1", " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{"v2", " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", " ", "u1"}], "+", 
          RowBox[{"c", " ", "u1", " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{"v2", " ", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], ")"}]}], 
       ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["u1", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "4"]}], "-", 
            RowBox[{"a", " ", "c", " ", 
             SuperscriptBox["u1", "2"], " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}]}], "-", 
            RowBox[{"2", " ", "a", " ", "c", " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"], " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}]}], "-", 
            RowBox[{"a", " ", "c", " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "4"], " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}]}], "-", 
            RowBox[{"a", " ", "c", " ", 
             SuperscriptBox["v2", "2"], " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
            RowBox[{"a", " ", "c", " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"], " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
            RowBox[{"a", " ", "c", " ", 
             SuperscriptBox["v2", "4"], " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
            RowBox[{"a", " ", "c", " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "4"], " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"], " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "4"], " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["v2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Mu]", "[", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}], "2"]}], 
            "-", 
            RowBox[{
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Mu]", "[", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}], "2"]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "u1", " ", "v2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", "u1"}], "+", 
            RowBox[{"c", " ", "u1", " ", 
             SuperscriptBox["v2", "2"]}], "-", 
            RowBox[{"v2", " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", "u1"}], "+", 
            RowBox[{"c", " ", "u1", " ", 
             SuperscriptBox["v2", "2"]}], "+", 
            RowBox[{"v2", " ", 
             RowBox[{"\[Mu]", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], 
           ")"}]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6181420628374863`*^9, 3.618142120221594*^9, 
  3.6181427610380783`*^9, 3.618142792759103*^9, 3.6210535954110518`*^9, 
  3.6210762633866863`*^9, 3.658475885639546*^9, 3.658476056967125*^9}]
}, Open  ]],

Cell["\<\
We expand the denominator and numerator of lem515a and rewrite \[Mu][-I v2]^2 \
as 2\[Mu][-I v2]-c^2(v2+1/v2)^2 for c=a/(1+a^2). We also write \[Mu][-\
\[ImaginaryI] v2] as 1-s[-I v2], where \[OpenCurlyQuote]s\[CloseCurlyQuote] \
is the same s defined in the paper. We call the result lem515b:\
\>", "Text",
 CellChangeTimes->{{3.618142857325674*^9, 3.6181428577410173`*^9}, {
  3.6181429213450813`*^9, 3.618142999710404*^9}, {3.618143071526786*^9, 
  3.618143120537959*^9}, {3.621076559275393*^9, 3.621076566911209*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lem513b", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ExpandAll", "[", "lem513a", "]"}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Mu]", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "v2"}], "]"}], "^", "2"}], "\[Rule]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"\[Mu]", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"c", "^", "2"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"v2", "+", 
              RowBox[{"1", "/", "v2"}]}], ")"}], "^", "2"}]}]}]}]}], "//", 
       "Simplify"}], ")"}], "/.", 
     RowBox[{
      RowBox[{"\[Mu]", "[", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "v2"}], "]"}]}]}]}], "/.", 
    RowBox[{
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "u1"}], "]"}], "\[Rule]", 
     RowBox[{"1", "-", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "u1"}], "]"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.618142144633054*^9, 3.618142198011385*^9}, {
  3.618142263474111*^9, 3.618142352187886*^9}, {3.621053345094619*^9, 
  3.6210533472154837`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["u1", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "a", " ", 
                 SuperscriptBox["v2", "2"]}], "-", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["u1", "2"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"s", "[", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"2", " ", "a", " ", 
                 SuperscriptBox["v2", "2"]}], "+", 
                RowBox[{"c", " ", 
                 SuperscriptBox["v2", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"s", "[", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["u1", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], 
            ")"}]}]}], ")"}]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"s", "[", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"a", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["u1", "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"a", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["u1", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], 
            ")"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", "c", " ", "v2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["u1", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["v2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"s", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], ")"}]}]}],
         ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["u1", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["u1", "2"]}], ")"}], " ", 
             SuperscriptBox["v2", "2"]}], "-", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}]}], ")"}], " ", 
                SuperscriptBox["u1", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"s", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["u1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"s", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "c", "+", 
            RowBox[{"c", " ", 
             SuperscriptBox["v2", "2"]}], "+", 
            RowBox[{"a", " ", 
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", "u1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["u1", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["v2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"s", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], ")"}]}]}],
         ")"}]}]], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}]}], ")"}], " ", 
                SuperscriptBox["u1", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox["v2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["u1", "2"]}], ")"}]}], "+", 
               RowBox[{"a", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["u1", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"s", "[", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["u1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["v2", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"s", "[", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["v2", "2"]}], "+", 
               RowBox[{"a", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["v2", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["v2", "2"], " ", 
                RowBox[{"s", "[", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "u1", " ", "v2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["u1", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["v2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"s", "[", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], 
              ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.618142153778742*^9, {3.61814227690487*^9, 3.618142297520954*^9}, {
   3.618142330852373*^9, 3.6181423529890137`*^9}, 3.6181427620620337`*^9, 
   3.6181427941467867`*^9, 3.621053595961182*^9, 3.621076263519369*^9, 
   3.658475901592175*^9, 3.658476057666458*^9}]
}, Open  ]],

Cell["\<\
Since \[Mu] contains a square root and so lem515b contains a square root term \
in the denominator.We rationalize the denominator, simplify s[-I v2]^2 (since \
s[-Iv2] is a square root term), set c=a/(1+a^2) and call the result lem515c.\
\>", "Text",
 CellChangeTimes->{{3.618143009333661*^9, 3.618143066316861*^9}, {
  3.6181431569933853`*^9, 3.618143172300027*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lem513c", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"Numerator", "[", "lem513b", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Denominator", "[", "lem513b", "]"}], "/.", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "v2"}], "]"}], "\[Rule]", 
           RowBox[{"-", 
            RowBox[{"s", "[", 
             RowBox[{
              RowBox[{"-", "I"}], " ", "v2"}], "]"}]}]}]}], ")"}]}], "]"}], 
      "/", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"Denominator", "[", "lem513b", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Denominator", "[", "lem513b", "]"}], "/.", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "v2"}], "]"}], "\[Rule]", 
           RowBox[{"-", 
            RowBox[{"s", "[", 
             RowBox[{
              RowBox[{"-", "I"}], " ", "v2"}], "]"}]}]}]}], ")"}]}], "]"}]}], 
     "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "v2"}], "]"}], "^", "2"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"c", "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"v2", "+", 
           RowBox[{"1", "/", "v2"}]}], ")"}], "^", "2"}]}]}]}]}], "/.", 
    RowBox[{"c", "\[Rule]", 
     RowBox[{"a", "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], "//", "Simplify"}]}]], "Input",\

 CellChangeTimes->{{3.618142353912887*^9, 3.618142478487887*^9}, {
  3.621053351608899*^9, 3.621053361125388*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["a", "4"], "+", 
            SuperscriptBox["u1", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["u1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["u1", "4"]}], "+", 
            SuperscriptBox["v2", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["v2", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["u1", "4"], " ", 
             SuperscriptBox["v2", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["u1", "4"], " ", 
             SuperscriptBox["v2", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["v2", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "4"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["u1", "4"], " ", 
             SuperscriptBox["v2", "4"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["a", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["u1", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}]}], ")"}], " ", 
                SuperscriptBox["v2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["u1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["a", "2"]}], ")"}], " ", 
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["v2", "2"]}]}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  SuperscriptBox["v2", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["u1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}], "-", 
                    SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["a", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  SuperscriptBox["v2", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["u1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["v2", "2"]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"s", "[", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["u1", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["v2", "2"]}], ")"}], "2"], "+", 
               RowBox[{
                SuperscriptBox["u1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["v2", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
           ")"}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "4"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "4"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["v2", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["v2", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["v2", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "4"], " ", 
           SuperscriptBox["v2", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["a", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             SuperscriptBox["u1", "2"]}], ")"}], " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["v2", "2"], "+", 
                RowBox[{
                 SuperscriptBox["u1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"s", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["a", "2"]}], ")"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["v2", "2"]}]}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["u1", "2"], " ", 
                 SuperscriptBox["v2", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   SuperscriptBox["v2", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["u1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["a", "2"]}], ")"}], " ", 
              SuperscriptBox["v2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["u1", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["v2", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["u1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "v2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["u1", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["v2", "2"]}], ")"}], "2"], "+", 
               RowBox[{
                SuperscriptBox["u1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["v2", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
           ")"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["u1", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["u1", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "4"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["u1", "4"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["v2", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "4"], " ", 
           SuperscriptBox["v2", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["a", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["u1", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["u1", "2"], " ", 
              SuperscriptBox["v2", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                SuperscriptBox["v2", "2"], "+", 
                RowBox[{
                 SuperscriptBox["u1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"s", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["a", "2"]}], ")"}], " ", 
           SuperscriptBox["u1", "2"], " ", 
           RowBox[{"s", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "-", 
                 SuperscriptBox["v2", "2"]}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["v2", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["u1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["a", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["v2", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["v2", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["u1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], 
            ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "u1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["u1", "2"], " ", 
             SuperscriptBox["v2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["u1", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["v2", "2"]}], ")"}], "2"], "+", 
               RowBox[{
                SuperscriptBox["u1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["v2", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
           ")"}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["u1", "4"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "4"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["v2", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["u1", "4"], " ", 
           SuperscriptBox["v2", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["u1", "4"], " ", 
           SuperscriptBox["v2", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "4"], " ", 
           SuperscriptBox["v2", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["a", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             SuperscriptBox["u1", "2"]}], ")"}], " ", 
           SuperscriptBox["v2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox["v2", "2"], "+", 
             RowBox[{
              SuperscriptBox["u1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"]}], "-", 
                SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"s", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["a", "2"]}], ")"}], " ", 
           SuperscriptBox["u1", "2"], " ", 
           RowBox[{"s", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "u1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "-", 
                SuperscriptBox["v2", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["v2", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["u1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["a", "2"]}], ")"}], " ", 
              SuperscriptBox["v2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"]}], "-", 
                SuperscriptBox["v2", "2"], "-", 
                RowBox[{
                 SuperscriptBox["u1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["v2", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "v2"}], "]"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "u1", " ", "v2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["u1", "2"], " ", 
           SuperscriptBox["v2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["u1", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["v2", "2"]}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["v2", "2"]}], ")"}], "2"], "+", 
             RowBox[{
              SuperscriptBox["u1", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["v2", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6181423908316603`*^9, 3.618142398432453*^9}, {
   3.6181424546326036`*^9, 3.6181424797192497`*^9}, {3.618142765502398*^9, 
   3.618142795296488*^9}, 3.621053596798952*^9, 3.621076263669753*^9, 
   3.658475906230341*^9, 3.658476058916203*^9}]
}, Open  ]],

Cell["\<\
We take lem515c and subtract by the right side of the last equation in the \
proof of Lemma 5.15 to show that we have verified the expression.\
\>", "Text",
 CellChangeTimes->{{3.6181431835688257`*^9, 3.618143216556849*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"lem513c", "-", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"I", "^", 
           RowBox[{"(", 
            RowBox[{"1", "+", "e1", "+", "e2"}], ")"}]}]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k1", 
            RowBox[{"(", 
             RowBox[{"1", "+", "e2"}], ")"}]}], "+", 
           RowBox[{"k2", 
            RowBox[{"(", 
             RowBox[{"1", "+", "e1"}], ")"}]}], " ", "+", 
           RowBox[{"e1", " ", "e2"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{"u1", "^", "e1"}], " ", 
        RowBox[{"v2", "^", "e2"}], " ", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<y\>\"", ",", 
            RowBox[{"ToString", "[", "k1", "]"}], ",", 
            RowBox[{"ToString", "[", "k2", "]"}]}], "]"}], "]"}], "[", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u1"}], ",", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "v2"}], ",", "e1", ",", "e2"}], "]"}], 
        " ", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "u1"}], "]"}], "^", "k1"}], " ", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "v2"}], "]"}], "^", "k2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"e1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"e2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.618142490602517*^9, 3.618142568878766*^9}, {
  3.618142773295533*^9, 3.61814279733409*^9}, {3.621053367890356*^9, 
  3.621053368127688*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.618142523278329*^9, 3.618142569717458*^9}, {
   3.61814276705094*^9, 3.618142797960779*^9}, 3.621053596968334*^9, 
   3.621076263725947*^9, 3.658475916454698*^9, 3.6584760593439217`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Derivation of Boundary Generating function matrices from Chhita and Young \
(2014)\
\>", "Subsubsection",
 CellChangeTimes->{{3.6210556845618*^9, 3.6210556993824453`*^9}, {
  3.621059954808831*^9, 3.621059965875018*^9}}],

Cell["\<\
The following four  functions (two matrices and two vectors) are from Lemma \
6.3 in Chhita and Young (2014). We append the label \[OpenCurlyQuote]CY\
\[CloseCurlyQuote] to the beginning of each definition, to distinguish these \
definitions from our current paper (that is, A[a,b,x,y] is given by \
CYA[a,b,x,y]).\
\>", "Text",
 CellChangeTimes->{{3.621056049038913*^9, 3.621056169054734*^9}, {
  3.621056461045651*^9, 3.621056489812768*^9}, {3.621059025321508*^9, 
  3.621059029247427*^9}, {3.621059836811241*^9, 3.621059856527973*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CYA", "[", 
   RowBox[{"a_", ",", "b_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"a", "^", "2"}]}], ")"}]}], " ", ",", 
      RowBox[{"y", "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"a", "^", "2"}]}], ")"}]}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"a", "^", "2"}]}], ")"}]}], ",", 
      RowBox[{"x", " ", 
       RowBox[{"y", "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"4", "a", " ", "b"}], ")"}]}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", "a", " ", "b"}], ")"}]}], ",", 
      RowBox[{"x", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", "a", " ", "b"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "a", " ", "b"}], ")"}]}], " ", "x"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", "a", " ", "b"}], ")"}]}], ",", " ", 
      RowBox[{"y", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", "a", " ", "b"}], ")"}]}], ",", " ", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", "a", " ", "b"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "a", " ", "b"}], ")"}]}], " ", "y"}]}], "}"}], ",",
     " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}]}], ")"}]}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}]}], ")"}]}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}]}], ")"}]}], " ", ",", " ", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}]}], ")"}]}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5485207537332487`*^9, 3.5485208129110737`*^9}, {
  3.548520856383086*^9, 3.548520874626914*^9}, {3.621056183358227*^9, 
  3.621056185148409*^9}, {3.621056694185822*^9, 3.6210566952163143`*^9}, {
  3.621057100618772*^9, 3.621057118351198*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CYC", "[", 
   RowBox[{"c_", ",", "d_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "^", "2"}], " ", ",", 
       RowBox[{"c", " ", "d", "  ", "y"}], ",", " ", 
       RowBox[{"c", " ", "d", "  ", "x"}], ",", " ", 
       RowBox[{
        RowBox[{"c", " ", "^", "2"}], " ", "y", " ", "x"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "^", "2"}], " ", ",", " ", 
       RowBox[{"c", " ", "d"}], "  ", ",", 
       RowBox[{"c", " ", "d", "  ", "x"}], " ", ",", " ", 
       RowBox[{
        RowBox[{"c", "^", "2"}], "  ", "x"}]}], " ", "}"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "  ", ",", " ", 
       RowBox[{"c", " ", "d", "  ", "y"}], ",", " ", 
       RowBox[{"c", " ", "d"}], "  ", ",", " ", 
       RowBox[{
        RowBox[{"c", "^", "2"}], "  ", "y"}]}], " ", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "^", "2"}], " ", ",", " ", 
       RowBox[{"c", " ", "d"}], " ", ",", " ", 
       RowBox[{"c", " ", "d"}], "  ", ",", 
       RowBox[{"c", "^", "2"}]}], " ", "}"}]}], "}"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"c", "^", "2"}], "+", 
     RowBox[{"d", "^", "2"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5485208642514153`*^9, 3.548520870939114*^9}, {
  3.621056199101807*^9, 3.6210562018688583`*^9}, {3.621056698767212*^9, 
  3.621056733805592*^9}, {3.621057122090205*^9, 3.621057142196247*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CYB", "[", 
   RowBox[{"a_", ",", "b_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "a"}], ")"}]}], " ", ",", "0", ",", "0", ",", "0"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.6210562123540287`*^9, 3.621056214823636*^9}, {
  3.621056741248217*^9, 3.6210567474227057`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CYD", "[", 
   RowBox[{"c_", ",", "d_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c", "^", "2"}], "+", 
       RowBox[{"d", "^", "2"}]}], ")"}]}], ",", "0", ",", "0", ",", "0"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.548520992957131*^9, 3.548521029157737*^9}, {
  3.621056222421606*^9, 3.621056224083475*^9}, {3.621056750797531*^9, 
  3.621056754991028*^9}}],

Cell["\<\
Before Lemma 6.4 of Chhita and Young (2014), the authors define a matrix \
M[a,b,x,y] written as given by\
\>", "Text",
 CellChangeTimes->{{3.6210565186661177`*^9, 3.621056521265155*^9}, {
  3.6210566498903637`*^9, 3.621056675176766*^9}, {3.621058997776451*^9, 
  3.621059011524497*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CYM", "[", 
   RowBox[{"a_", ",", "b_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CYA", "[", 
    RowBox[{"a", ",", "b", ",", "x", ",", "y"}], "]"}], ".", 
   RowBox[{"CYC", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "a"}], ")"}]}], ",", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "b"}], ")"}]}], ",", "x", ",", "y"}], "]"}], ".", 
   RowBox[{"CYA", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "a"}], ")"}]}], ",", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "b"}], ")"}]}], ",", "x", ",", "y"}], "]"}], ".", 
   RowBox[{"CYC", "[", 
    RowBox[{"a", ",", "b", ",", "x", ",", "y"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.621056677104849*^9, 3.6210566879416037`*^9}, {
  3.621056759101308*^9, 3.621056805997182*^9}}],

Cell["and the vectors B1 and B2:", "Text",
 CellChangeTimes->{{3.621056855444888*^9, 3.6210568634005337`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CYB1", "[", 
   RowBox[{"a_", ",", "b_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"CYA", "[", 
     RowBox[{"a", ",", "b", ",", "x", ",", "y"}], "]"}], ".", 
    RowBox[{"CYD", "[", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "a"}], ")"}]}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "b"}], ")"}]}], ",", "x", ",", "y"}], "]"}]}], "+", 
   RowBox[{"CYB", "[", 
    RowBox[{"a", ",", "b", ",", "x", ",", "y"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.621056864992489*^9, 3.62105691321251*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CYB2", "[", 
   RowBox[{"a_", ",", "b_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CYA", "[", 
    RowBox[{"a", ",", "b", ",", "x", ",", "y"}], "]"}], ".", 
   RowBox[{"CYC", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "a"}], ")"}]}], ",", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "b"}], ")"}]}], ",", "x", ",", "y"}], "]"}], ".", 
   RowBox[{"CYB1", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "a"}], ")"}]}], ",", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "b"}], ")"}]}], ",", "x", ",", "y"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.621056921999198*^9, 3.621056949661647*^9}, {
  3.621058933032999*^9, 3.621058941641862*^9}}],

Cell["\<\
We first check that B1 in the current paper and B1 in Chhita and Young (2014) \
agree (note that we have set x=y^2 and y=v^2 in the current paper-- see \
Section 5.4):\
\>", "Text",
 CellChangeTimes->{{3.6210590450027246`*^9, 3.6210591398805447`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"B1", "-", 
   RowBox[{"CYB1", "[", 
    RowBox[{"a", ",", "b", ",", 
     RowBox[{"u", "^", "2"}], ",", 
     RowBox[{"v", "^", "2"}]}], "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6210569559829063`*^9, 3.6210569816180553`*^9}, {
  3.6210587042420588`*^9, 3.621058711920323*^9}, {3.6210588693241453`*^9, 
  3.6210588803429823`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.6210569582659817`*^9, 3.6210569828184967`*^9}, {
   3.6210587068172092`*^9, 3.621058712541711*^9}, 3.621058880900194*^9, 
   3.621076263840242*^9, 3.658476064452094*^9}]
}, Open  ]],

Cell["\<\
We next check that B2 in the current paper and B1 in Chhita and Young (2014) \
agree(note that we have set x=y^2 and y=v^2 in the current paper-- see \
Section 5.4):\
\>", "Text",
 CellChangeTimes->{{3.621059076744347*^9, 3.621059086254445*^9}, 
   3.621059151114175*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"B2", "-", 
   RowBox[{"CYB2", "[", 
    RowBox[{"a", ",", "b", ",", 
     RowBox[{"u", "^", "2"}], ",", 
     RowBox[{"v", "^", "2"}]}], "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6210588868719263`*^9, 3.621058892147818*^9}, 
   3.6210589453480167`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.621058889145358*^9, 3.621058892646269*^9}, 
   3.6210589457990713`*^9, 3.621076263896862*^9, 3.65847606452603*^9}]
}, Open  ]],

Cell[TextData[{
 "We next check that the eigenvalues of M given in Chhita and Young (2014) \
agree with the entries as stated above from Section 5.4. We write our \
\[CapitalGamma]. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalLambda]", ".", 
    SuperscriptBox["\[CapitalGamma]", 
     RowBox[{"-", "1"}]]}], TraditionalForm]]],
 "from the definitions given above and apply simplifications,  by setting \
\[Mu][u] equal to 1-s[u] and \[Mu][v]\[Rule]1-s[v]. We then set s[u]^2 equal \
to 1+c^2(u-1/u)^2 and s[v]^2 equal to 1+c^2(v-1/v)^2 where c=a b/(a^2+b^2) \
(that is, we are applying their definitions).  From this expression, we \
subtract the matrix M obtained in Chhita and Young (2014). The result is zero \
which verifies our computations."
}], "Text",
 CellChangeTimes->{{3.621059224377862*^9, 3.621059245442258*^9}, {
  3.621059308931905*^9, 3.621059322686298*^9}, {3.621059601594355*^9, 
  3.6210598068971148`*^9}, {3.621059910276273*^9, 3.621059930293632*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"MatrixGamma", ".", " ", 
               RowBox[{"DiagonalMatrix", "[", 
                RowBox[{"{", 
                 RowBox[{"l1", ",", "l2", ",", "l3", ",", "l4"}], "}"}], 
                "]"}], ".", "MatrixInvGamma"}], ")"}], "/.", 
             RowBox[{"c", "\[Rule]", 
              RowBox[{"a", " ", 
               RowBox[{"b", "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "^", "2"}], "+", 
                  RowBox[{"b", "^", "2"}]}], ")"}]}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Mu]", "[", "u", "]"}], "\[Rule]", 
             RowBox[{"1", "-", 
              RowBox[{"s", "[", "u", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Mu]", "[", "v", "]"}], "\[Rule]", 
            RowBox[{"1", "-", 
             RowBox[{"s", "[", "v", "]"}]}]}]}], "//", "Expand"}], ")"}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", "u", "]"}], "^", "2"}], "\[Rule]", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"c", "^", "2"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"u", "-", 
              RowBox[{"1", "/", "u"}]}], ")"}], "^", "2"}]}]}]}]}], "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"s", "[", "v", "]"}], "^", "2"}], "\[Rule]", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"c", "^", "2"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v", "-", 
             RowBox[{"1", "/", "v"}]}], ")"}], "^", "2"}]}]}]}]}], "/.", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"a", " ", 
        RowBox[{"b", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "^", "2"}], "+", 
           RowBox[{"b", "^", "2"}]}], ")"}]}]}]}]}], "//", "Simplify"}], 
    ")"}], "-", 
   RowBox[{"CYM", "[", 
    RowBox[{"a", ",", "b", ",", 
     RowBox[{"u", "^", "2"}], ",", 
     RowBox[{"v", "^", "2"}]}], "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.621059323793728*^9, 3.621059346734775*^9}, {
  3.621059392125474*^9, 3.6210595962169743`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.621059398761869*^9, 3.6210594940545673`*^9}, 
   3.6210595654918127`*^9, 3.621059597098036*^9, 3.6210762642195673`*^9, 
   3.65847606525548*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1301, 744},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.1 for Linux x86 (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1886, 30, 245, "Text"],
Cell[CellGroupData[{
Cell[2468, 54, 107, 1, 28, "Subsubsection"],
Cell[2578, 57, 810, 16, 37, "Text"],
Cell[3391, 75, 9190, 273, 200, "Input"],
Cell[12584, 350, 319, 9, 37, "Text"],
Cell[12906, 361, 6749, 207, 152, "Input"],
Cell[19658, 570, 344, 9, 37, "Text"],
Cell[20005, 581, 6971, 209, 152, "Input"],
Cell[26979, 792, 344, 9, 37, "Text"],
Cell[27326, 803, 5418, 164, 104, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32781, 972, 223, 3, 28, "Subsubsection"],
Cell[33007, 977, 397, 7, 47, "Text"],
Cell[33407, 986, 435, 13, 32, "Input"],
Cell[33845, 1001, 169, 2, 29, "Text"],
Cell[CellGroupData[{
Cell[34039, 1007, 900, 26, 30, "Input"],
Cell[34942, 1035, 263, 4, 30, "Output"]
}, Open  ]],
Cell[35220, 1042, 217, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[35462, 1050, 1319, 41, 30, "Input"],
Cell[36784, 1093, 314, 4, 30, "Output"]
}, Open  ]],
Cell[37113, 1100, 220, 5, 29, "Text"],
Cell[CellGroupData[{
Cell[37358, 1109, 1419, 43, 30, "Input"],
Cell[38780, 1154, 310, 4, 30, "Output"]
}, Open  ]],
Cell[39105, 1161, 266, 5, 29, "Text"],
Cell[CellGroupData[{
Cell[39396, 1170, 1388, 42, 30, "Input"],
Cell[40787, 1214, 313, 4, 30, "Output"]
}, Open  ]],
Cell[41115, 1221, 269, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[41409, 1231, 1444, 44, 30, "Input"],
Cell[42856, 1277, 312, 4, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43217, 1287, 230, 3, 28, "Subsubsection"],
Cell[43450, 1292, 3238, 74, 145, "Text"],
Cell[46691, 1368, 2509, 73, 89, "Input"],
Cell[CellGroupData[{
Cell[49225, 1445, 241, 6, 30, "Input"],
Cell[49469, 1453, 2976, 94, 98, "Output"]
}, Open  ]],
Cell[52460, 1550, 2390, 72, 89, "Input"],
Cell[CellGroupData[{
Cell[54875, 1626, 241, 6, 30, "Input"],
Cell[55119, 1634, 1573, 51, 88, "Output"]
}, Open  ]],
Cell[56707, 1688, 2391, 71, 89, "Input"],
Cell[CellGroupData[{
Cell[59123, 1763, 241, 6, 30, "Input"],
Cell[59367, 1771, 1717, 56, 88, "Output"]
}, Open  ]],
Cell[61099, 1830, 2343, 70, 89, "Input"],
Cell[CellGroupData[{
Cell[63467, 1904, 242, 6, 30, "Input"],
Cell[63712, 1912, 1558, 51, 88, "Output"]
}, Open  ]],
Cell[65285, 1966, 974, 19, 83, "Text"],
Cell[66262, 1987, 3649, 90, 108, "Input"],
Cell[69914, 2079, 608, 10, 47, "Text"],
Cell[70525, 2091, 93, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[70643, 2096, 98, 2, 30, "Input"],
Cell[70744, 2100, 4976, 154, 177, "Output"]
}, Open  ]],
Cell[75735, 2257, 1205, 34, 60, "Text"],
Cell[CellGroupData[{
Cell[76965, 2295, 2134, 62, 122, "Input"],
Cell[79102, 2359, 2667, 87, 88, "Output"]
}, Open  ]],
Cell[81784, 2449, 98, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[81907, 2454, 98, 2, 30, "Input"],
Cell[82008, 2458, 6490, 194, 177, "Output"]
}, Open  ]],
Cell[88513, 2655, 1050, 26, 60, "Text"],
Cell[CellGroupData[{
Cell[89588, 2685, 4383, 117, 264, "Input"],
Cell[93974, 2804, 4352, 135, 177, "Output"]
}, Open  ]],
Cell[98341, 2942, 105, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[98471, 2947, 212, 4, 30, "Input"],
Cell[98686, 2953, 6361, 190, 156, "Output"]
}, Open  ]],
Cell[105062, 3146, 813, 22, 51, "Text"],
Cell[CellGroupData[{
Cell[105900, 3172, 4240, 113, 260, "Input"],
Cell[110143, 3287, 4094, 127, 154, "Output"]
}, Open  ]],
Cell[114252, 3417, 93, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[114370, 3422, 203, 5, 30, "Input"],
Cell[114576, 3429, 12852, 359, 319, "Output"]
}, Open  ]],
Cell[127443, 3791, 92, 1, 30, "Input"],
Cell[127538, 3794, 484, 7, 47, "Text"],
Cell[128025, 3803, 2238, 57, 149, "Input"],
Cell[CellGroupData[{
Cell[130288, 3864, 99, 1, 30, "Input"],
Cell[130390, 3867, 8013, 232, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138440, 4104, 2532, 68, 121, "Input"],
Cell[140975, 4174, 4899, 150, 146, "Output"]
}, Open  ]],
Cell[145889, 4327, 1517, 39, 111, "Text"],
Cell[147409, 4368, 1181, 38, 32, "Input"],
Cell[148593, 4408, 1191, 39, 32, "Input"],
Cell[149787, 4449, 1215, 39, 32, "Input"],
Cell[151005, 4490, 1226, 40, 32, "Input"],
Cell[152234, 4532, 103, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[152362, 4537, 169, 3, 30, "Input"],
Cell[152534, 4542, 2688, 88, 88, "Output"]
}, Open  ]],
Cell[155237, 4633, 160, 3, 29, "Text"],
Cell[CellGroupData[{
Cell[155422, 4640, 1251, 41, 76, "Input"],
Cell[156676, 4683, 2727, 89, 88, "Output"]
}, Open  ]],
Cell[159418, 4775, 158, 3, 29, "Text"],
Cell[CellGroupData[{
Cell[159601, 4782, 1136, 37, 76, "Input"],
Cell[160740, 4821, 2706, 89, 88, "Output"]
}, Open  ]],
Cell[163461, 4913, 990, 23, 81, "Text"],
Cell[CellGroupData[{
Cell[164476, 4940, 227, 4, 30, "Input"],
Cell[164706, 4946, 4995, 152, 146, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169738, 5103, 2180, 54, 169, "Input"],
Cell[171921, 5159, 3503, 105, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175461, 5269, 4398, 139, 175, "Input"],
Cell[179862, 5410, 2866, 91, 88, "Output"]
}, Open  ]],
Cell[182743, 5504, 763, 22, 33, "Text"],
Cell[CellGroupData[{
Cell[183531, 5530, 180, 4, 30, "Input"],
Cell[183714, 5536, 2680, 88, 88, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[186443, 5630, 151, 2, 28, "Subsubsection"],
Cell[186597, 5634, 350, 6, 47, "Text"],
Cell[186950, 5642, 130, 1, 29, "Text"],
Cell[187083, 5645, 273, 10, 32, "Input"],
Cell[187359, 5657, 216, 7, 29, "Text"],
Cell[187578, 5666, 1980, 64, 67, "Input"],
Cell[189561, 5732, 237, 7, 29, "Text"],
Cell[189801, 5741, 3752, 107, 149, "Input"],
Cell[193556, 5850, 174, 4, 29, "Text"],
Cell[193733, 5856, 3955, 108, 147, "Input"],
Cell[197691, 5966, 282, 8, 31, "Text"],
Cell[197976, 5976, 4701, 129, 148, "Input"],
Cell[202680, 6107, 205, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[202910, 6115, 208, 5, 30, "Input"],
Cell[203121, 6122, 603, 14, 30, "Output"]
}, Open  ]],
Cell[203739, 6139, 627, 20, 47, "Text"],
Cell[204369, 6161, 21784, 597, 699, "Input"],
Cell[226156, 6760, 243, 7, 32, "Text"],
Cell[226402, 6769, 1043, 28, 32, "Input"],
Cell[227448, 6799, 799, 14, 65, "Text"],
Cell[CellGroupData[{
Cell[228272, 6817, 5252, 143, 107, "Input"],
Cell[233527, 6962, 665, 11, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234229, 6978, 5076, 141, 107, "Input"],
Cell[239308, 7121, 350, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239695, 7132, 4974, 139, 107, "Input"],
Cell[244672, 7273, 274, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244983, 7283, 5291, 143, 107, "Input"],
Cell[250277, 7428, 426, 8, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[250752, 7442, 223, 3, 28, "Subsubsection"],
Cell[250978, 7447, 771, 21, 31, "Text"],
Cell[251752, 7470, 6098, 145, 127, "Input"],
Cell[257853, 7617, 477, 8, 47, "Text"],
Cell[CellGroupData[{
Cell[258355, 7629, 1521, 45, 50, "Input"],
Cell[259879, 7676, 505, 11, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260421, 7692, 1609, 47, 69, "Input"],
Cell[262033, 7741, 594, 12, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262664, 7758, 1563, 46, 69, "Input"],
Cell[264230, 7806, 503, 11, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264770, 7822, 1574, 46, 69, "Input"],
Cell[266347, 7870, 431, 10, 30, "Output"]
}, Open  ]],
Cell[266793, 7883, 354, 7, 35, "Text"],
Cell[267150, 7892, 463, 15, 32, "Input"],
Cell[267616, 7909, 316, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[267957, 7919, 2935, 80, 88, "Input"],
Cell[270895, 8001, 1275, 37, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272207, 8043, 2294, 66, 88, "Input"],
Cell[274504, 8111, 1025, 33, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275566, 8149, 2292, 66, 88, "Input"],
Cell[277861, 8217, 1003, 33, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278901, 8255, 2033, 58, 88, "Input"],
Cell[280937, 8315, 1001, 33, 30, "Output"]
}, Open  ]],
Cell[281953, 8351, 301, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[282279, 8361, 3340, 93, 69, "Input"],
Cell[285622, 8456, 404, 10, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286063, 8471, 3172, 91, 69, "Input"],
Cell[289238, 8564, 333, 9, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289608, 8578, 3172, 91, 69, "Input"],
Cell[292783, 8671, 331, 9, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293151, 8685, 5481, 152, 164, "Input"],
Cell[298635, 8839, 459, 10, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[299143, 8855, 163, 2, 28, "Subsubsection"],
Cell[299309, 8859, 1162, 32, 51, "Text"],
Cell[300474, 8893, 902, 32, 32, "Input"],
Cell[301379, 8927, 1183, 39, 51, "Input"],
Cell[302565, 8968, 360, 7, 29, "Text"],
Cell[CellGroupData[{
Cell[302950, 8979, 2391, 64, 69, "Input"],
Cell[305344, 9045, 18228, 472, 267, "Output"]
}, Open  ]],
Cell[323587, 9520, 531, 8, 47, "Text"],
Cell[CellGroupData[{
Cell[324143, 9532, 1449, 45, 30, "Input"],
Cell[325595, 9579, 13005, 370, 254, "Output"]
}, Open  ]],
Cell[338615, 9952, 377, 6, 47, "Text"],
Cell[CellGroupData[{
Cell[339017, 9962, 1760, 55, 69, "Input"],
Cell[340780, 10019, 27090, 721, 396, "Output"]
}, Open  ]],
Cell[367885, 10743, 234, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[368144, 10751, 2179, 62, 88, "Input"],
Cell[370326, 10815, 380, 9, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[370755, 10830, 230, 5, 28, "Subsubsection"],
Cell[370988, 10837, 548, 9, 47, "Text"],
Cell[371539, 10848, 2524, 77, 51, "Input"],
Cell[374066, 10927, 1537, 40, 51, "Input"],
Cell[375606, 10969, 401, 11, 32, "Input"],
Cell[376010, 10982, 497, 14, 32, "Input"],
Cell[376510, 10998, 297, 6, 29, "Text"],
Cell[376810, 11006, 896, 26, 32, "Input"],
Cell[377709, 11034, 110, 1, 29, "Text"],
Cell[377822, 11037, 631, 18, 32, "Input"],
Cell[378456, 11057, 812, 25, 32, "Input"],
Cell[379271, 11084, 261, 5, 29, "Text"],
Cell[CellGroupData[{
Cell[379557, 11093, 384, 9, 30, "Input"],
Cell[379944, 11104, 285, 5, 30, "Output"]
}, Open  ]],
Cell[380244, 11112, 281, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[380550, 11122, 306, 8, 30, "Input"],
Cell[380859, 11132, 230, 4, 30, "Output"]
}, Open  ]],
Cell[381104, 11139, 978, 18, 67, "Text"],
Cell[CellGroupData[{
Cell[382107, 11161, 2335, 67, 69, "Input"],
Cell[384445, 11230, 536, 13, 30, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

